Hyperon-Induced Inhomogeneous Pion Condensation and Moat Regimes in Neutron Star Cores

We perform a stability analysis of the homogeneous ground state of nuclear matter against inhomogeneous perturbations of the pion condensate. In $\beta$-equilibrium, restricting the baryon species to nucleons only, we observe no instability; however, at high densities, the pseudoscalar density-density correlations assume a moat regime, i.e. a damped oscillatory patterned spatial correlation, which in momentum space appears as a non-zero global minimum for some finite three-momentum. When hyperons are permitted to appear, this minimum can cross down to negative values, which configures an instability towards an inhomogeneous pion condensate which ultimately will affect the equation of state.

==> anc/beta_eq.dat <==
N⁰	0.15104813120811345	15367.673253715391	30714.156124936253	46049.12614901149	61364.08041340385	76658.96030044985	91931.8851309844	107183.45150589505	122411.60905420833	137616.96171439587	152800.7341901112	167963.5059329996	183101.35358345186	198215.68892132456	213309.11272593398	228383.23783801627	243432.44016592068	258463.51914992297	273480.94116639666	288464.68775019725	303436.4710073925	318385.846618325	333324.1122540532	348237.4027332232	363131.2982503613	378010.5107480333	392876.8103318297	407725.2237628495	422553.8477575735	437371.55552274483	452167.610954423	466958.7460177846	481732.1320110892	496484.63149542536	511231.4608476162	525964.4833420009	540681.7375108196	555388.0754411756	570081.855673323	584762.3273754584	599431.0142183981	614092.2935155183	628746.0859778665	643380.6466916724	658007.0625513076	672622.9294165054	687228.6310520696	701816.8876192445	716416.780105571	730994.2678524591	745561.056208747	760124.4533225038	774682.1392662018	789222.2206423854	803754.1228949098	818282.4542808805	832803.2077062527	847315.1674439403	861819.1388106877	876323.3284913368	890804.951314832	905290.1403627123	919763.8041452988	934227.6743273184	948693.4342475977	963142.6787988968	977594.6453298482	992039.9502306316	1.0064739141713232e6	1.0208849570516958e6	1.0352269452695816e6	1.0495243223967922e6	1.0637958516994144e6	1.0780379404385318e6	1.0922668200432805e6	1.1064609889764169e6	1.1206419269886047e6	1.1347974415279937e6	1.1489435641842957e6	1.16307844519471e6	1.1771860114773149e6	1.191290839137769e6	1.205383127232438e6	1.2194502227439764e6	1.2335203069229624e6	1.2475602706988666e6	1.2616016432929947e6	1.2756310498806215e6	1.289630984698208e6	1.303654024645951e6	1.3176425825069284e6	1.3316271839409338e6	1.3456011379164946e6	1.3595555576641222e6	1.373522325123213e6	1.387467294010256e6	1.4014192987783854e6	1.4153399177311696e6	1.4292645862994276e6	1.4431621930231336e6	1.4570677052264232e6	1.4709661313621842e6	1.484851793564973e6	1.498738728210428e6	1.5126007834191334e6	1.5264724799084333e6	1.5403245501202892e6	1.5541773281692755e6	1.5680162271033858e6	1.5818527187814077e6	1.5956748061951445e6	1.6094992028553423e6	1.6233047814878724e6	1.6371092974600494e6	1.6509081680048972e6	1.6647023353313445e6	1.6784903808382705e6	1.692262458054845e6	1.7060346488663803e6	1.7198009035590272e6	1.7335605328073828e6	1.7473099463171032e6	1.7610419508735798e6	1.7747942268645028e6	1.788539129254326e6	1.8022469155495903e6	1.8159690379762035e6	1.8297046519848986e6	1.843385337204651e6	1.8570900372284635e6	1.8707779041528958e6	1.8844764160035916e6	1.8981486633727425e6	1.911824689392896e6	1.925496705910996e6	1.9391685191335636e6	1.9528262912040579e6	1.9664770679756978e6	1.9801218151450558e6	1.993757558281404e6	2.0073936668651926e6	2.021023320017728e6	2.0346412634302992e6	2.0482594237222434e6	2.061869242911973e6	2.0754894084101026e6	2.0890810836465543e6	2.1026755968276625e6	2.11625847164863e6	2.12984813518874e6	2.143427742418e6	2.1569966248594616e6	2.170563270453521e6	2.1841246267341827e6	2.1976796132146996e6	2.2112257089092107e6	2.2247690951328245e6	2.2383039682177054e6	2.2518440144383684e6	2.265375448594416e6	2.278885412587885e6	2.2924135656965044e6	2.3059188173533673e6	2.319426562295379e6	2.3329205337313395e6	2.346424065346872e6	2.3599339366134494e6	2.373394022672105e6	2.386867127886454e6	2.4003461657702373e6	2.4138084089635727e6	2.4272748908722815e6	2.440734416187847e6	2.454185300223802e6	2.467632274000816e6	2.481066316201291e6	2.494499434555689e6	2.507927569370197e6	2.5213579210865824e6	2.5347760955521623e6	2.5481885377293746e6	2.561600280853559e6	2.5750041216474655e6	2.588400376983524e6	2.6018044607921955e6	2.6151802315186244e6	2.6285591588439746e6	2.6419406502712443e6	2.6553112799904863e6	2.668687140410371e6	2.6820415325865345e6	2.6954085213210215e6	2.708749467715166e6	2.722100564265698e6	2.7354376836820673e6	2.7487757843919233e6	2.7621042747417684e6	2.7754324269982493e6	2.788755613727669e6	2.8020700732829487e6	2.8153797926172297e6	2.8286842145822705e6	2.84198962629838e6	2.855269045317773e6	2.868572200595568e6	2.8818550092661274e6	2.895127956419439e6	2.908422917577883e6	2.921683766457416e6	2.934952461125733e6	2.948199018117654e6	2.9614587705516797e6	2.9747081902010567e6	2.9879628686994785e6	3.00119535809067e6	3.0144279622400496e6	3.027664340044738e6	3.0408850742344824e6	3.0541052889914275e6	3.067314902086685e6	3.080523960882524e6	3.093724135287293e6	3.106928555426984e6	3.120119237159593e6	3.133317027393868e6	3.1464974800249576e6	3.1596774146125442e6	3.172856172522089e6	3.1860193174611167e6	3.1991865125577836e6	3.212346767653566e6	3.2255040026570954e6	3.238655256544714e6	3.251792389573871e6	3.2649362989497315e6	3.2780702625476425e6	3.2912032898592716e6	3.3043253172264863e6	3.3174468529118146e6	3.330566730803785e6	3.3436753158972226e6	3.356779607206123e6	3.3698785358192553e6	3.382977743651783e6	3.396075885562903e6	3.4091546390409856e6	3.422240675794764e6	3.435315680066398e6	3.4483886342321765e6	3.4614602485959893e6	3.474520369519062e6	3.4875793223419203e6	3.50062799637744e6	3.513678522829065e6	3.526717505075455e6	3.5397541243014443e6	3.552790764335602e6	3.5658191839619996e6	3.578846833659444e6	3.5918626842481624e6	3.6049686153275594e6	3.6135002252443964e6	3.613092779554958e6	3.6220812886082893e6	3.630767693778723e6	3.6392014101262055e6	3.647403888817172e6	3.6553749493296803e6	3.663118154169228e6	3.670644149347237e6	3.677970132714176e6	3.6850773176308107e6	3.6919990358979916e6	3.6987233803314334e6	3.705259658643783e6	3.711608873826037e6	3.7177893647080148e6	3.7237628231029175e6	3.729577701994461e6	3.735203731729921e6	3.7406784918167284e6	3.7459757364934552e6	3.7511018867455223e6	3.7560658543069074e6	3.760870266612098e6	3.7594891173159704e6	3.7403864764157734e6	3.7386759144243053e6	3.7367137074746825e6	3.73452834856834e6	3.7321464693870847e6	3.729593981140081e6	3.7268561448930106e6	3.723964086999503e6	3.7209429928615754e6	3.717775674430486e6	3.714477232933541e6	3.7110665756590455e6	3.7075349283962063e6	3.7038809074994745e6	3.700132847136119e6	3.696279480018673e6	3.692321716804746e6	3.688268272463342e6	3.6841267668693787e6	3.67990432753673e6	3.675580522949339e6	3.6711816922595906e6	3.6666961720101195e6	3.662132470805466e6	3.657489295051491e6	3.652777875249451e6	3.6479831438774266e6	3.643124526368906e6	3.638193563111374e6	3.6331869008929897e6	3.628128569454264e6	3.622990955565054e6	3.61779405370244e6	3.61253951303262e6	3.60722506129097e6	3.6018298117230847e6	3.5963785669429023e6	3.5908733294122536e6	3.585312806330799e6	3.5797001759636123e6	3.5740314768407596e6	3.568293853092175e6	3.5625112877244316e6	3.556672302216706e6	3.550788099444004e6	3.544853994069583e6	3.538859756119771e6	3.532822489493264e6	3.5267323412418813e6	3.520608448590497e6	3.514417426054113e6	3.5081894993254403e6	3.5019049318190003e6	3.4955917855031276e6	3.489210469308029e6	3.4828021873803586e6	3.476330732340754e6	3.4698445787162734e6	3.4633064711089204e6	3.456721726937432e6	3.450098813677001e6	3.443439146015442e6	3.4367298660600083e6	3.429981270181936e6	3.419335972763824e6	3.4164565266262144e6	3.4114786409328585e6	3.402608406705113e6	3.395672286696099e6	3.3887117211405328e6	3.3816919872688456e6	3.3746447807701603e6	3.367567675803821e6	3.3604556646437463e6	3.3533026315605873e6	3.346112752165007e6	3.338889035647694e6	3.3316354908946934e6	3.324361226607983e6	3.3170586095042704e6	3.3096955882048993e6	3.3023198323208503e6	3.294907240379939e6	3.2890010849663685e6	3.2830993290500115e6	3.277050442043259e6	3.271116491601869e6	3.2652661557064983e6	3.2595115539810834e6	3.2538341239268095e6	3.248199728349375e6	3.2426427670996254e6	3.237134465395289e6	3.2316710826447895e6	3.2262677382350434e6	3.220888593968454e6	3.215548605143735e6	3.2102512265626304e6	3.2049932353381645e6	3.199761858842515e6	3.1945655487654973e6	3.189413631308479e6	3.184252652228855e6	3.179141965380243e6	3.174046131716195e6	3.168980535332648e6	3.1639365931971027e6	3.158916762160775e6	3.153920866328356e6	3.1489378621144155e6	3.1439832952202954e6	3.1390365127058593e6	3.134113736741429e6	3.129209743690406e6	3.124323068796004e6	3.119458127789724e6	3.1146026133928103e6	3.109769214362583e6	3.1049437605277183e6	3.1001340344652017e6	3.0953383353802804e6	3.0905649408622864e6	3.0857998123616735e6	3.0810536218243414e6	3.0763206057751165e6	3.0715993071277216e6	3.0668799241611017e6	3.0621948194936104e6	3.0574930788652343e6	3.052807109167756e6	3.0481482227714593e6	3.0434872925115637e6	3.040346578732207e6	3.034196193493666e6	3.029564411352801e6	3.024956651273953e6	3.020356457714771e6	3.015763247508356e6	3.011180905476965e6	3.0066083922788994e6	3.002051824111049e6	2.9974800831526686e6	2.992942581894328e6	2.9884064018088374e6	2.983883035179549e6	2.979364229806235e6	2.974854522647891e6	2.970356170916958e6	2.9658627795341834e6	2.9613670175962914e6	2.956899023109259e6	2.952429571268984e6	2.9479759629482236e6	2.94352310056143e6	2.939083537960304e6	2.9346544874808067e6	2.9302123614299656e6	2.92581627418775e6	2.921373450420052e6	2.9169722954480886e6	2.912568636703814e6	2.9081810668856488e6	2.903797108880625e6	2.899415113143e6	2.8950499493593583e6	2.8906872554084016e6	2.8863311184075335e6	2.8819682842455097e6	2.87763573078647e6	2.873303074414281e6	2.8689699231084744e6	2.8646550383451665e6	2.8603401553983134e6	2.856029858599973e6	2.851726385682744e6	2.847436595346472e6	2.8431497518736273e6	2.8388682234096555e6	2.8345939643770372e6	2.830341661258531e6	2.8260543959281677e6	2.8218277819378376e6	2.817582088540746e6	2.8133560354788434e6	2.809136192353977e6	2.804923891670475e6	2.8007067254455592e6	2.7965033679886973e6	2.7923101102024214e6	2.788092437627906e6	2.7838795740957e6	2.7796820503068045e6	2.7755168004863653e6	2.7713299469034728e6	2.7671534549189396e6	2.7629718929850515e6	2.758800559571322e6	2.7546208443465643e6	2.75046985875591e6	2.7463061086105807e6	2.7421449581188317e6	2.7379878114364594e6	2.7338372030447526e6	2.7296879975343253e6	2.7255411003104784e6	2.721402618761966e6	2.7172758175942674e6	2.713132256684224e6	2.7090043439841196e6	2.704860065732275e6	2.700753820523821e6	2.696629065497091e6	2.692517199931795e6	2.6883988740063226e6	2.6842866926223086e6	2.680187287531074e6	2.6760814149128916e6	2.6719746513512116e6	2.6663715703277234e6	2.6637888830772806e6	2.6596996405259073e6	2.655613594479505e6	2.6515296837592423e6	2.6474478847918725e6	2.6433797073154785e6	2.6392995248560915e6	2.635228269990544e6	2.631163134079472e6	2.6270917583331037e6	2.6230356023787763e6	2.61896654262631e6	2.6149293768962836e6	2.6108704966944773e6	2.606825571687487e6	2.6027787597273886e6	2.5992354618242634e6	2.5946805051601427e6	2.5906679181684637e6	2.586625761475133e6	2.5826015122218085e6	2.578567536204028e6	2.5745447753521064e6	2.570529071787389e6	2.5665015938671203e6	2.5624967035477236e6	2.5584918236304168e6	2.5544777491407422e6	2.546128124012663e6	2.546210126633751e6	2.5421984972826103e6	2.5382064077747064e6	2.5342070638527973e6	2.5302450034750905e6	2.526229415681636e6	2.5235709540762017e6	2.518536658753872e6	2.51455799952471e6	2.5105806529112374e6	2.5066089862379823e6	2.5026324087522216e6	2.4986684498182554e6	2.4947082370277476e6	2.4907388174862545e6	2.486783976300831e6	2.482832165755093e6	2.478878830802111e6	2.4749260087987343e6	2.471002912059485e6	2.46703949793611e6	2.463097756290975e6	2.459141294287176e6	2.455227881873768e6	2.451288039131609e6	2.447363148772195e6	2.443436881065894e6	2.4395092527959254e6	2.43559043440017e6	2.4316671118184123e6	2.4277692146641314e6	2.4238438737697694e6	2.419934577936491e6	2.4160235472599566e6	2.4121200564638004e6	2.408218443980978e6	2.4043431543897726e6	2.4004383690748e6	2.396535175922705e6	2.3926089513707384e6	2.388753175782851e6	2.3848725621804753e6	2.380984996510797e6	2.377101423703742e6	2.3732332184289787e6	2.369355971855266e6	2.3654691058733864e6	2.361625928038437e6	2.3577506497373115e6	2.35389163533439e6	2.3500343124244455e6	2.346176645191176e6	2.3423185976509918e6	2.338458992291499e6	2.3346145119110113e6	2.330762681865109e6	2.3269222560015833e6	2.32308609110225e6	2.319242087051145e6	2.315405666762719e6	2.311573114423521e6	2.3077409958621403e6	2.3039123837486403e6	2.300086730640266e6	2.296262934925517e6	2.292440891423909e6
N⁺	0.009970255001929908	0.04334080585334735	21.277066235054424	54.02367753617978	106.78602069068235	179.6227335353767	274.41453246079953	390.56475602448194	530.1238260056709	692.4864509198533	876.4259621413134	1081.3767814368496	1311.2457333974269	1564.6269388724406	1838.9125971786036	2132.511282873278	2451.025606211204	2787.662610744621	3137.95773701843	3521.927564606458	3917.8612014779387	4336.188576138883	4765.651767268198	5220.071331203713	5693.883635005806	6182.40415997361	6683.811805632753	7203.103990011218	7742.213862382186	8292.226075551482	8863.8820628765	9440.46832262103	10034.798373790903	10650.00673403595	11270.884331505014	11905.57821999881	12556.044778640304	13217.412454708994	13891.375294280808	14578.611477926805	15277.630689313348	15984.055489676392	16698.00337742412	17431.15664264935	18172.468045699014	18924.30760784167	19686.311745158986	20465.775787364277	21233.60292003095	22023.81993776337	22824.761066302428	23629.075054052628	24439.105277885887	25266.740159240304	26102.539172144294	26941.922828656287	27788.903434801752	28644.663646663772	29508.397171262928	30371.946467548503	31258.042163815648	32140.55860517322	33034.59915830327	33938.45173707588	34840.409626065986	35758.899325174665	36674.63394899136	37597.048885509575	38530.78933704787	39487.46617020782	40513.19520476203	41583.52294839522	42679.71656218791	43805.346566957465	44944.20388497659	46117.74105522335	47304.52020215022	48516.72027011409	49738.29962703489	50971.16357248113	52231.31171707247	53494.18413832641	54769.5894728661	56070.25249501942	57367.876059230235	58695.620886813536	60021.95076411879	61360.250754237575	62728.07151504495	64072.73995756256	65451.91251800947	66835.01113265393	68228.75208879856	69642.08015121103	71043.0235465761	72465.76097699591	73881.48291497702	75328.57962807796	76771.6416100344	78241.73871920568	79703.93799050504	81173.2177650262	82655.30077320272	84136.0748402302	85641.73212517581	87137.74738823227	88653.37728557714	90168.32617450898	91697.15535973712	93228.3649376315	94773.98454975731	96317.29557781212	97879.45712807302	99442.64854967174	101011.52115049401	102585.0567962497	104164.71382401185	105760.33703685003	107355.843697542	108957.34586635474	110565.43993367258	112183.72927749893	113819.45113461837	115434.89053737218	117057.72944460678	118717.64565611107	120363.2252642502	121995.34666851722	123682.37439548994	125345.37537935119	127025.2032834183	128694.45076724689	130389.91102383097	132081.58345922624	133777.26021392862	135473.21898976067	137183.15400698583	138900.0886438295	140623.0406142273	142354.99969863237	144086.59438066836	145824.72219743725	147574.4890141913	149324.03311240894	151081.93223989275	152829.48044512965	154605.52030448237	156378.71144969732	158163.54623652075	159941.63992583478	161729.7329026437	163528.55194860723	165329.60223935763	167136.01308826968	168948.73076759346	170770.3370068928	172594.64809760862	174427.47624439013	176255.19809960137	178091.473389763	179949.21387546937	181788.80818081988	183651.2603731216	185511.22102393868	187384.95362907051	189249.1231419118	191107.01366328582	193014.63576768542	194909.23706179386	196797.9006899764	198703.35216494356	200604.57867692917	202512.74681654538	204429.64599502305	206350.39624598186	208284.05203621284	210218.68753952984	212158.25779799983	214095.60637858565	216045.12183063102	218000.45055913535	219956.41566397523	221920.2764221554	223891.71810959763	225855.32964767012	227847.31202539173	229836.10675078555	231822.3073821883	233819.37279154247	235811.29740264933	237824.6055443901	239825.3155151783	241852.0553813857	243868.64030332727	245899.29715076485	247928.92841788538	249968.1343396092	252007.67396779364	254052.18515384002	256105.42847253525	258163.40420433407	260226.77750421484	262289.0878185758	264377.42618377286	266441.98264196224	268526.8859835939	270621.64795950137	272694.39754016546	274801.2517330924	276900.2615833231	279021.4014185185	281129.34318734624	283247.6135591033	285360.7646602076	287495.9838392963	289631.08863059065	291762.4173437066	293909.39011720155	296056.88206118473	298214.97385008365	300373.61506258737	302541.15010368486	304704.4156200469	306881.40850619273	309051.467622738	311238.733667259	313426.5003302711	315615.43921806343	317819.98859468277	320020.47786782624	322227.90109229	324438.3301886744	326654.9405360618	328885.56458174007	331109.3575243703	333343.090980496	335577.7571688496	337823.4148448558	340069.56286458	342317.3553836455	344576.42978447344	346839.8186254553	349108.582046146	351376.99203459924	353646.9416719018	355935.91119552794	358217.5751411723	360510.2627605586	362805.00422438316	365101.0699170928	367408.64061502164	369717.36709299707	372036.3834257331	374353.49118887057	376682.1797062366	379013.1647290763	381344.1272729951	383683.2542516557	386023.0803057849	388374.59591643576	390636.16566420486	392404.6947464674	391902.0506863326	393417.9475478995	394926.03651093354	396387.36991993873	397790.57997588563	399154.46427376673	400475.89844794886	401758.82413461595	402991.2454794841	404204.8730900768	405361.2569772991	406493.17448113824	407586.9694642645	408638.8423034363	409663.56844528567	410653.5806038901	411604.4068837769	412533.21260715753	413415.7232113334	414273.6170616993	415099.99778626265	415894.1678583	416655.73000748217	420730.2942857315	435212.52156722796	439608.8055275839	444098.6242205458	448679.3273765573	453335.1580117342	458055.2156891912	462849.3187004558	467697.02574753074	472597.1240575553	477545.3278909209	482546.5606268642	487588.17211648583	492673.78595015506	497796.14409512474	502952.76287936396	508149.59509701026	513383.00725344615	518646.555119477	523947.2966795169	529264.9014262282	534622.7794605636	540007.3758271453	545424.5500537541	550863.3768618728	556325.8825864337	561819.3790965353	567334.6524702787	572874.170604625	578438.426639046	584024.5050100978	589633.7869816037	595268.0908298821	600918.9237049248	606593.9579117408	612276.0175002173	618000.3288022494	623737.2597053393	629494.2869897606	635268.7873472491	641054.360178934	646863.7208912108	652696.8845857	658545.0252754457	664408.8602427501	670292.6399890292	676185.5038116283	682102.0527590719	688032.614431937	693977.1750022868	699943.8606452731	705918.875285999	711908.0028998633	717918.1539998737	723941.0199342141	729980.4466653796	736029.4726876948	742095.6717511353	748175.9357244762	754273.077811871	760381.6817838176	766500.6792694026	772633.8179354523	778780.1636679	784941.7863393764	794173.7155656029	797242.941515736	801943.4734143829	809702.2314332406	815922.9169230645	822148.112855652	828396.7397552577	834644.8052881083	840912.7825453243	847188.7235140846	853474.8847482341	859770.9043455712	866084.177046534	872404.3591028596	878727.3874479597	885066.9495718568	891415.4002199044	897769.9035571369	904125.0437092299	909239.6432809223	914191.1885850194	919341.3398563002	924396.4904297603	929373.3469880841	934266.2049658066	939098.3597707787	943877.6264733835	948605.4651251347	953291.7127999882	957937.2603038773	962546.5232171993	967130.7671413313	971686.9365190917	976205.5890325537	980702.3762983646	985177.3952536728	989629.6348281307	994055.1020808985	998483.8615107903	1.0028870134906955e6	1.0072698117363844e6	1.0116430299296686e6	1.0159996026426399e6	1.0203461382835764e6	1.0246780263662972e6	1.0290055195552483e6	1.0333167513217055e6	1.0376251256061576e6	1.0419180944782171e6	1.0462170726993503e6	1.0504997290716385e6	1.0547765425055376e6	1.0590522515548575e6	1.0633173758195878e6	1.067581179237824e6	1.071839082982749e6	1.076094885752361e6	1.0803446646679407e6	1.0846019068047395e6	1.0888375093568766e6	1.093073084473592e6	1.0973203380543424e6	1.1015643081967402e6	1.1058003911009298e6	1.1100456078011463e6	1.1142827846383124e6	1.1185201859775188e6	1.1227578099266873e6	1.12570095188453e6	1.1312544101192744e6	1.1354945133872374e6	1.1397353761281816e6	1.143977722691847e6	1.1482209907802837e6	1.152467438793592e6	1.156714085868224e6	1.1609635953979637e6	1.1652091386545135e6	1.1694750199040745e6	1.1737333673162414e6	1.1779923001574173e6	1.1822580297010138e6	1.1865266460162408e6	1.1907860567766645e6	1.195068341966455e6	1.199354282405284e6	1.203621731039092e6	1.2079176736560804e6	1.2122069457976157e6	1.2164981627870467e6	1.2208000907818936e6	1.225102040816101e6	1.2294102081265538e6	1.2337111969620385e6	1.2380471178323661e6	1.2423666953755904e6	1.2466972024338816e6	1.251033568646858e6	1.2553732736903862e6	1.2597203006491747e6	1.2640738967197274e6	1.2684339922811282e6	1.272796998505069e6	1.2771605879965553e6	1.2815459389773677e6	1.285934404152119e6	1.290336052950592e6	1.294727937445385e6	1.2991327569912113e6	1.3035475181318317e6	1.3079740767034567e6	1.3124080004913232e6	1.3168480493749953e6	1.3213009619238158e6	1.3257611442592833e6	1.3302387204760774e6	1.3347307600707277e6	1.3392153719018782e6	1.343738292526371e6	1.3482784461175315e6	1.3528308602967921e6	1.357393761945497e6	1.3619541921593857e6	1.3665181117972892e6	1.3710837035232042e6	1.3756555366019965e6	1.380235280070456e6	1.384821870533711e6	1.3893769712061733e6	1.3939573606005947e6	1.3985334733260453e6	1.4031244238561841e6	1.4077122627672888e6	1.4122994978055062e6	1.4168944424975654e6	1.4214875360187462e6	1.4260869391583796e6	1.4306875386198268e6	1.4352894058619791e6	1.4398989259232406e6	1.444510745452796e6	1.4491219966455572e6	1.4537259213586065e6	1.4583457620297344e6	1.4629637744978277e6	1.4675974814597175e6	1.4722190181441691e6	1.476845504256634e6	1.4814762631095087e6	1.4861086681354085e6	1.490747408822865e6	1.4953827515482018e6	1.5000286413456239e6	1.5046725668260409e6	1.5104788957167217e6	1.5139704543573826e6	1.5186269609794463e6	1.5232833266960108e6	1.5279412991989767e6	1.5326119488094812e6	1.5372650445614795e6	1.5419412142085158e6	1.5466044864551688e6	1.5512789584471537e6	1.555957310571954e6	1.560638780514358e6	1.5653147020686779e6	1.5699996778939047e6	1.574687381921368e6	1.5793757858655364e6	1.5840738046173824e6	1.5886017553913859e6	1.5934827868403578e6	1.5981662626082744e6	1.602879971085291e6	1.60757911174337e6	1.6123039271590442e6	1.617004580771515e6	1.621704399043833e6	1.626437772930647e6	1.6311558467113224e6	1.635876259393277e6	1.6405982585349726e6	1.6491900733151692e6	1.6503000742596409e6	1.6550428068437683e6	1.6597761411254955e6	1.6645187743784324e6	1.6692945792618403e6	1.6740086656205487e6	1.677578949588559e6	1.68325388653094e6	1.6879950310242216e6	1.6927596942270212e6	1.6975196861200507e6	1.7022800253872697e6	1.7070441602172572e6	1.7118054983551903e6	1.7165802223796311e6	1.721344468754432e6	1.7261152781910338e6	1.7308912354393955e6	1.7356685167888354e6	1.740446793691178e6	1.745227272028759e6	1.7500185403442457e6	1.754796462093019e6	1.759588395774911e6	1.764378834072525e6	1.7691701333199202e6	1.773963968508526e6	1.7787649654037922e6	1.7835678121641236e6	1.7883685890817936e6	1.793173660800991e6	1.7979737489867085e6	1.8027821011498906e6	1.8076104749953062e6	1.8124108539880912e6	1.8172280702195945e6	1.8220442547837822e6	1.826863113913861e6	1.831684174189787e6	1.8365395646008723e6	1.8413353363464868e6	1.8461569416367898e6	1.8509893329813494e6	1.8558224999641797e6	1.8606527732612772e6	1.865488938194378e6	1.8703249225892965e6	1.875144275130311e6	1.8800068351376122e6	1.884840065694386e6	1.8896881604695378e6	1.894544817800606e6	1.8993764175967425e6	1.9042244935575032e6	1.9090772939429663e6	1.9139333763695012e6	1.9187674991089136e6	1.923633392277809e6	1.928489847422432e6	1.933351502807874e6	1.9382104859934456e6	1.943069911868912e6	1.947934145761116e6	1.9527947237816288e6	1.9576492792580593e6	1.9625271312707316e6
Λ	0.060740552923852845	6.844900242238417e-6	1.5670644460196428e-5	2.0606180578911083e-6	3.571357587533042e-6	9.566600101429974e-6	1.8771179597893896e-6	1.5646629612228743e-6	1.2949994667615898e-6	0.001303884141338534	0.005955622594136699	4.828076863413652e-6	4.550171717047167e-6	1.6626055036653155e-5	0.00721304009235604	1.921278481933781e-5	5.572130007945125e-6	0.0005922889391767641	5.748142977682853e-6	8.395825193267188e-6	6.601613169296038e-7	0.013625938262037082	4.0447890702024264e-7	0.007982557330297402	0.01676328803975741	9.210491224401306e-6	0.009703192874576091	0.020729749257331564	5.173909534412779e-6	2.4421859262972455e-6	0.005303760575589101	3.6024269670183515e-6	0.0007054549988503269	0.007002044727416825	0.01959248662013416	1.2198171014320019e-5	0.01570666667631637	0.026575959491809038	1.2358968068994761e-5	0.00896441308717888	0.01949870960215172	0.028643535177855752	7.563978104721862e-6	0.010905922460979465	2.2358317446759884e-6	0.01047161420060681	0.021322658454192865	2.2112218467748796e-5	0.01432788362529149	0.026097418938543577	2.283751526677757e-6	0.018792365156882634	9.595127516609641e-5	0.01959512653739357	0.014933155637486085	0.036481930696622165	5.353865491461428e-5	0.01568274880183726	0.022034200814679477	4.2141309430837175e-6	0.0031123770351049063	0.014300611933969939	0.026605608868815217	8.249038369068829e-7	0.019263365085521955	1.2113321092024147e-5	0.0021413563847122504	0.013854554448300894	0.026024092540855547	2.1042869901266636e-6	0.022300816621064184	0.034047555136771164	2.352370846774144e-5	0.02562199787241188	7.459343834227026e-6	0.001889156450284501	0.0151073658128483	0.01714368430585203	0.0248239962144849	1.1764894777017219e-5	0.00408820243447769	0.022247607172555035	0.03124239857595205	7.494707677954041e-6	0.010843749887138444	0.016397196192099433	0.03125081442087031	0.02616592136374518	4.107777744847436e-5	0.013821853109064662	7.77210702334446e-6	0.016571933837710624	0.038232185177029664	1.1538551706748068e-5	0.012766608066469873	0.022395478216846468	1.8635259513047865e-5	0.013911321341096095	4.829872069838713e-6	0.006237959377295027	0.017903188817997354	0.022629225131005425	2.3110391360100855e-5	0.007657600500922801	0.01199671421990529	0.01691120918566175	0.029306233726200157	1.3744530187264247e-5	0.011588747385122432	0.02689031811959235	0.0254991988808171	0.04544528714651571	2.6986714093582374e-5	0.014041564602154551	0.0037796572298924953	0.01818266933160706	0.02665030055739287	0.03621439276664726	0.05566363176698563	8.757460893054547e-7	0.020618557915602773	0.03431044308351271	6.298540849096632e-5	0.025671918899229127	1.0667146005279147e-5	0.015241548962840197	0.029155918837715053	1.032316038858261e-6	0.014676884473399134	0.029962471576342027	0.05172778910475797	2.330795798742305e-5	0.018317041784787214	0.036094888931657104	0.059035754050788654	7.097584548914521e-6	0.013296390910221709	0.018910516294508642	0.0366281793892859	0.04147285358970077	0.045200881056950325	1.5258156005819235e-5	0.0063838735659818265	0.008181665065812346	0.01688077531491226	0.019817674171423137	0.020333550842735026	0.025898972869645882	0.0176947521462819	9.430197118926316e-6	0.016407017774801556	0.03150337342559951	0.0518410011418176	1.1689107088975399e-5	0.01419402957505288	0.026781693945884037	0.04385236438875264	0.06100472717321274	3.146416331863986e-5	0.012835281948189422	0.030688772426113176	5.7125803090706084e-6	0.011489849660103309	0.024286643558850882	0.033610703916678406	0.052407173658995776	4.955448687808809e-6	0.01568804009109708	0.02566185758935053	0.03965570643268664	0.06277356626735058	0.05772026006573891	0.0887920388932289	2.3150247061023363e-5	0.020016386239818742	0.03874262666726581	4.747901218066891e-6	0.013068479359775592	0.029398051426856957	0.0511960040448388	5.121944793681858e-6	0.010109966095678035	0.025208137037459485	0.044761703863924314	0.06595308980396622	0.00011011462455422913	0.024155753595054712	0.04866901930231102	0.061639462990089454	3.2661829668382856e-5	0.018022096654915554	0.03595260838262398	0.06261967590369416	0.10143535586217903	1.0205581524739097e-5	0.026402375117177527	0.037861947095304674	0.07149235809205194	0.08239647620561147	0.08008668721708469	0.12523238038131912	7.725794495037642e-6	0.04139364361783596	5.7817756533891785e-8	0.005513470643230442	0.010086419642851108	0.017540254585303915	0.02167729112805937	0.03698669876003064	0.04909780598206693	0.06215100878369606	0.07566050178486057	0.10882537595793572	2.4743672704636993e-5	0.0067137526936954985	0.01726650659857096	0.023160275282374743	0.03313396838465412	0.05007282533916802	0.056899709549354825	0.07311798327112352	0.0707567963922287	0.10387638731884508	0.14663900507207586	0.00014277756708117362	0.02388641799597923	0.0364039488242476	0.0573658430074367	0.08129671978856444	0.11276046197854792	0.14788651934287783	0.19885130243264926	0.0002256620303818258	0.016289751594755306	0.03022456334663844	0.04474699294133475	0.0678993718459949	0.09270252027443557	0.12823583094069982	0.18332125112062408	0.23916913046681665	0.2680878760647603	0.28075023153117373	0.3824201772642339	0.00011983138406782766	0.019323046043432792	0.03546192258048016	0.05896174400954674	0.08004547993197157	0.11515724153878272	0.14275566163019182	0.16879784488184355	0.18259312633637226	0.28770403370060027	0.32344061524579937	0.4455601948168252	0.5565951332945102	0.7308921596538415	0.9701520277689566	1.3113666369572037	1.5219736819434584	4757.49455572934	21346.75727475792	26210.168548341717	31383.403557131467	36856.05728510036	42618.05055841382	48650.91705165301	54953.9877027241	61512.77273944091	68322.06080921268	75368.9467856394	82658.57091083481	90169.99552481163	97907.59277856133	105874.23656232523	114036.69600661198	122440.90018123458	131042.85123182536	139855.68323146534	148866.0412036682	158078.52219010165	167493.62259581964	177103.02748370892	186904.59394139636	193139.99749625038	189348.03843460357	195595.00841507348	201839.8967208121	208061.30534982335	214265.929483265	220469.40961645124	226667.09568674146	232871.7053955435	239069.84421407687	245288.60448693277	251510.04366481127	257734.69695153934	263976.307169352	270243.32534706075	276525.52856514143	282814.30696981854	289126.3550271148	295460.2888074271	301798.55051335145	308175.57664574235	314561.8580505376	320968.3799943023	327395.53138132946	333844.8438180934	340327.209134632	346808.8514590373	353330.1223175091	359867.9613909159	366424.00743350293	373015.3126016041	379610.28228133183	386237.3334595414	392890.88753080944	399553.3882357297	406262.5545356014	412980.57311226963	419725.01836756855	426492.785244676	433279.03412249405	440098.4897132721	446937.61340605014	453797.33273557125	460679.19059635105	467589.8363595952	474516.69245576457	481473.5993021776	488456.6160601168	495460.1651914394	502490.9505598835	509529.48624972923	516611.8811325412	523714.0906601086	530844.7325721071	537978.3279338543	545157.8958852842	552354.4016054258	559578.2707862383	566815.0454472112	574072.15472778	581359.7604870582	588673.3753046931	596006.1901245591	603370.3533094359	610752.1661920343	616299.2477081151	625612.3169377713	633991.5653262142	640526.3794334795	648029.4309354336	655553.9940192384	663104.791123591	670691.3774733507	678272.2704047755	685896.3384510702	693543.7372250579	701220.8695960329	708906.3442643296	716614.275922304	724357.8971984148	732100.2616219289	739899.6242707331	747710.574306539	755569.6057450478	760756.301157311	765989.2316993552	771466.7138051209	776710.7732989633	781772.4939850268	786684.2863454348	791452.4074862131	796098.3415934173	800635.425335655	805065.746787591	809395.7363099593	813629.0053992426	817794.5661652592	821881.8886804307	825889.6961492415	829828.0257425033	833702.0064559687	837511.9479457366	841245.7066570943	844965.8893075079	848607.2628401101	852199.0757065177	855741.0333922368	859240.5732093714	862689.9557743301	866093.1631047508	869463.5159601882	872784.4116755206	876071.0796997413	879312.6301551692	882518.3668874211	885692.5594690073	888822.438060509	891922.6065308556	894989.075498843	898030.1567545277	901034.9962254657	904009.7391975281	906942.5976392339	909853.0433992315	912748.6183769592	915602.3305819768	918430.3570637654	921240.9685691632	923994.7010697733	926760.1634365118	929497.904027883	932196.0583800687	934882.1589417631	937889.9804467685	940154.4437339171	942761.7952898586	945348.2843195267	947913.6472691614	950453.937037633	952975.5263613801	955473.0125208015	957952.6087342767	960438.1813744636	962845.3467996914	965260.8238624695	967661.3625550626	970035.6529972167	972387.3139120371	974744.9025244245	977053.7076786237	979361.1591268029	981663.7317341623	983911.5139897491	986153.082599938	988399.7396055763	990601.2687321143	992789.61378769	994989.1004543551	997139.5255319973	999292.2339180309	1.0014252367379224e6	1.0035423602816483e6	1.0056328348761576e6	1.0077133083700676e6	1.0097889167827154e6	1.0118310642627149e6	1.0138554354911698e6	1.015894678007495e6	1.0179168891366632e6	1.0198782910002214e6	1.0218435754197432e6	1.0237951600813462e6	1.0257433103828175e6	1.0276745559763403e6	1.0295888722170631e6	1.031487497542636e6	1.0333617597956292e6	1.0352302344763523e6	1.0370795574773874e6	1.0389247673438191e6	1.0407003833638786e6	1.0425576000669954e6	1.0443373908802106e6	1.0461145746760868e6	1.0478786040831843e6	1.0496329287359626e6	1.0513470444778851e6	1.053080883195543e6	1.0547806297847948e6	1.0564483157129183e6	1.05816059229822e6	1.0598441350313951e6	1.0615034740728214e6	1.0631320737828852e6	1.064762685155295e6	1.0663823146817253e6	1.0679893330364986e6	1.0695824325334774e6	1.071189519817713e6	1.0727302580724214e6	1.074294627111222e6	1.0758466485734999e6	1.0773791349404857e6	1.0789087175469259e6	1.0804203118589444e6	1.081916933558449e6	1.0833962839273275e6	1.0848891684655438e6	1.0863592765965892e6	1.0878193387353101e6	1.0892713107687575e6	1.090680610824386e6	1.0921160066314642e6	1.0935218664914686e6	1.09492831302948e6	1.0963180414034498e6	1.0976948295105735e6	1.0990557949804117e6	1.1004238601195263e6	1.1016959755010558e6	1.1031036877144969e6	1.1044166385054595e6	1.10572937394688e6	1.1070319878607655e6	1.1083106145267999e6	1.1096035857082505e6	1.110867258657382e6	1.1121393212245414e6	1.1133850093192484e6	1.1146290125352533e6	1.115847953314615e6	1.1171135803824218e6	1.1182732891062435e6	1.1194807948117678e6	1.1206618738052372e6	1.1218326760175694e6	1.1226674448628484e6	1.1241469910691986e6	1.1252988247350615e6	1.1264390545752042e6	1.1275690554329997e6	1.128666192030783e6	1.1297887626286624e6	1.1309139423021644e6	1.1319780447667006e6	1.1330434787903388e6	1.1341083389510135e6	1.1351745283827947e6	1.1352016998267837e6	1.1371772873135153e6	1.1382035920346885e6	1.1392253176122168e6	1.140230598094134e6	1.1411256296098449e6	1.142211344491025e6	1.1434953920404955e6	1.1442337070532662e6	1.1451958492063128e6	1.1461467207248819e6	1.1470800586577856e6	1.1480174905764528e6	1.1489292251826243e6	1.1498415655558084e6	1.1507299996399488e6	1.1516399316694594e6	1.1525166795415336e6	1.1533901497345928e6	1.154258492651493e6	1.155079158050489e6	1.1559527864607738e6	1.1567768890498253e6	1.1576479731893134e6	1.1584276376900338e6	1.1592458151452057e6	1.1600437403080869e6	1.160833911410092e6	1.1616129109199971e6	1.1623769701715447e6	1.163135160993693e6	1.163889273001072e6	1.1646521385757513e6	1.1653925384556788e6	1.1660645589505697e6	1.1668265372829547e6	1.167529741046217e6	1.1681990014599522e6	1.1689037502109762e6	1.169597827713153e6	1.1702604873447255e6	1.1709327787591964e6	1.1715951191322957e6	1.172241787659473e6	1.1728982665296567e6	1.1734992986877707e6	1.17412801240605e6	1.1747685871829807e6	1.175354997471953e6	1.175922041808725e6	1.17652247715686e6	1.1770833909869771e6	1.1776415304587204e6	1.1782246330793567e6	1.1787879171092946e6	1.1793183271344444e6	1.1798550770305772e6	1.1804079677675932e6	1.1808919015387555e6	1.181408101679019e6	1.1819036128208314e6	1.1823933663295363e6	1.1828814631398309e6	1.1833519697397368e6	1.183821544757178e6	1.1843171661002054e6	1.184743160370514e6
Σ⁺	0.023207613230527457	1.642404465559742e-6	6.017688099571649e-6	1.125931323181496e-6	9.99320258366759e-7	6.362373588895059e-7	7.044207696231579e-7	1.7464086946706607e-6	5.251664015871136e-6	8.777758346591431e-6	2.985296535939411e-6	3.1052613969322304e-6	4.416700917012355e-6	3.8588431127497774e-5	1.1937740840860917e-5	1.412431367504725e-5	7.826002929056929e-7	2.1368001839211823e-5	6.550164744875426e-6	0.00018247321749031403	9.854871888205882e-7	1.0595152768272834e-6	7.374013541998548e-5	2.297896142547906e-6	6.177384999387171e-7	3.6964606205544666e-5	3.140662280203436e-6	7.638826603631011e-6	0.0034534288725776765	0.00012131619733795194	6.0313257282037134e-6	6.875519156556802e-6	9.110555990713903e-6	1.8388699130546503e-5	3.859222365431936e-6	4.033808045233314e-6	8.12440125647347e-6	2.1563560145113293e-5	9.129030395531529e-5	3.581862696520269e-6	1.1850816801238513e-5	2.6843883433898027e-5	5.075103117837675e-6	5.673897028073852e-6	2.3146115500327713e-6	5.130607560423958e-6	8.063232522564537e-6	1.286316397344191e-6	8.667747961065753e-7	1.4173834723429985e-6	8.345929651753254e-7	1.443019102966561e-6	1.9132173247956328e-6	1.0112470727236198e-6	1.549071205263317e-6	7.399727167927326e-6	9.928954498806364e-6	3.796690516460943e-5	9.228003760693826e-6	4.964738887214833e-5	2.143391238954661e-6	4.703432136459301e-6	1.5808405168533122e-6	7.710051157113267e-6	6.751474490577452e-7	1.5030547755032454e-7	2.8327175213692867e-7	2.289121743246705e-6	4.243421585581274e-6	1.0476632532669801e-5	3.560335512492796e-6	5.0127349518366455e-6	1.177577158578419e-5	1.0260693923062017e-6	0.002281316495951494	2.915101761035078e-6	0.00014567469760856004	1.908111287664836e-6	1.112072011570358e-5	1.1550956826418047e-5	6.204756242237806e-6	1.283416887782614e-7	8.983566413329602e-7	0.0005768229315661027	3.088319728639756e-6	1.4171587122637063e-5	5.3400989995236936e-6	7.081354545322954e-7	0.00047714750721793934	4.779885687854394e-6	1.8398236615487646e-6	7.388640142079355e-6	1.6903026267311837e-7	6.373854289012e-7	4.790780795043231e-6	5.214775505265126e-6	3.499217413814996e-6	8.120558583946489e-6	1.059070043429269e-5	7.0777885060262375e-6	4.281365402077503e-6	3.708346991773506e-7	2.0636128668809677e-5	0.00025080341433907755	7.250289976631075e-6	3.130929068708906e-6	2.0029493604108912e-5	1.882044169085944e-5	2.5311660163941473e-8	2.4282218932526224e-5	4.627658768888768e-6	2.658714027029391e-6	1.7210065224266915e-5	5.033678622170229e-7	2.6537789534417786e-6	2.8755650610753265e-6	4.367254612008007e-6	1.0559966400544819e-5	2.5775912563887544e-5	1.6815495993345117e-6	3.1384457198072608e-6	3.029379245134774e-6	3.6856610594261635e-6	0.00010048832711545868	0.00033797286908247745	7.635280518008992e-7	1.0154155555875999e-5	0.0005568102139307342	1.238866182725954e-6	1.9528618365036877e-6	5.1823144734117815e-6	6.294131597701387e-6	2.2828724309699844e-6	5.723745473508684e-7	6.6852908901069396e-6	3.225072233593197e-6	1.1684160039883412e-6	8.841250281569973e-6	7.390822251552209e-6	7.99469247986802e-6	1.360327823003958e-5	1.3501479156756429e-6	9.835922612841014e-6	2.0859391103094512e-7	4.005888530521601e-6	1.4005337648137857e-6	8.04055780454143e-6	2.1437655340995525e-6	6.653388774866549e-6	3.2819712868991203e-6	1.940896973953441e-6	8.747122803269966e-7	5.9862245558605006e-6	0.0015571814896133424	1.9848686072543877e-6	3.953934931572201e-6	1.2518864502292995e-5	8.916028274672919e-6	0.0006622373026933199	6.297140452529114e-7	3.635815358355588e-5	2.0096970555246525e-5	6.115780967199315e-6	1.881323282552445e-5	1.0618900875373361e-5	1.4950753678296076e-6	1.1732667694974712e-6	2.6886452965683286e-6	1.1803855767115903e-5	3.326066569478207e-5	9.800035118450546e-6	4.334269518270199e-6	1.0197116313208352e-5	3.4180392588547935e-6	1.9733070202507195e-6	1.3689853995375617e-5	9.5724333206662e-6	3.4780008991307306e-6	2.918958898668403e-7	7.447453526313264e-6	1.7807641629835906e-5	3.340049941702956e-7	2.1771403194446336e-6	1.9539770271995703e-6	2.3980723559417498e-5	3.909806183141228e-5	3.748328477898975e-6	4.7554670220411426e-6	9.124232532313925e-7	1.3845173511824348e-6	7.756129290588343e-6	6.662776511629821e-6	2.68606358885999e-7	7.289754210363339e-6	1.3920931086987342e-6	1.1282617490252555e-6	6.823094212547572e-6	3.282392513116955e-6	3.6424093309156733e-6	2.85048380503407e-6	0.0002649498708864369	2.1052198984338094e-7	1.7288487067392753e-6	4.0483413890496723e-5	4.7701635619252555e-6	2.3512163201578433e-6	1.158921291350164e-5	0.0003252329785215546	1.2499981541619755e-6	5.056402638467412e-7	1.5540905915829973e-7	1.470144644136356e-5	4.853045710374559e-6	0.0007786376532345074	6.7773107896597975e-6	2.983656476091415e-6	1.4188549588801847e-5	8.686196608667321e-6	1.543612184467728e-5	5.855222425463106e-6	4.931376840991478e-6	2.729348542163637e-5	1.2898954777667926e-5	2.9552514399119686e-6	8.899188536299737e-5	2.5609506161810187e-6	3.309987527356137e-6	5.392592146480481e-6	9.155244709363797e-6	5.164364844191446e-6	4.042933069728395e-6	3.860278796649265e-6	8.768446711129067e-6	4.2254742834684286e-5	2.3066653832959358e-5	4.3762378326809795e-6	5.649875905724335e-6	7.154440318909541e-7	1.0996112346256322e-6	8.12742927789165e-6	1.3154419697284221e-5	8.17461376019903e-6	1.7980257459416387e-5	8.123746558147625e-6	5.1303570598897965e-6	5.607187829777555e-6	3.086511134845693e-6	1.1023579383641325e-5	4.242097129241202e-6	3.3700607145264565e-6	8.018624446479034e-7	4.367451864825173e-6	2.3980896144752653e-6	2.7368334426538105e-6	2.6325201807350397e-6	4.9741309791761754e-6	8.94840390999927e-6	7.200034251743275e-6	3.6041215364656844e-6	8.953182132304903e-6	2.6511626733741765e-5	0.00010606127759673417	0.04441464458859042	0.0002113466920443441	6.1112049743947534e-6	2.509185027639806e-6	2.3459087761634318e-5	5.222293710032187e-6	7.397732437075843e-7	1.599077654708102e-5	7.316658364806014e-6	1.640256708642412e-5	4.189125673831604e-6	3.2213220891494775e-6	1.2147340083611783e-5	5.889396325105752e-6	1.653701090482658e-5	1.9613605883070267e-6	9.028476653468266e-6	1.1048658353537217e-5	9.970341282140722e-8	9.50486097181762e-6	6.800639358960839e-6	6.618562638216776e-6	1.1825214049382316e-7	3.32817853140208	8.232747117011554e-6	1.088053182000011e-5	9.800023428005773e-6	1.4539639735968536e-5	2.3207032311736328e-5	1.706572696954178e-5	6.372897221482082e-6	4.976930354810747e-6	1.1948116175228298e-5	8.400329926447913e-7	6.986612627468549e-6	3.084228675724884e-5	1.6983455670969869e-6	2.7312771157979472e-5	5.945859541994941e-6	5.891117604678452e-6	6.737756665943143e-6	9.088552788088063e-6	7.155161218592248e-6	6.683981765127227e-6	8.165919942392045e-6	2.1080715651430174e-5	2.5634945555459823e-5	6.417182159262314e-5	9.577551145158048e-6	2.5918615568318288e-5	7.639828670514518e-7	3.027339309083708e-5	1.4835471148402542e-5	8.821810331946712e-5	3.4370395567850344e-5	4.554980544284971e-5	3.793480923423046e-5	2.1186694927960496e-6	5.214055683000126e-6	2.4891062410682934e-6	2.6944775590462315e-5	2.050045509422662e-5	1.6248748630055744e-5	8.891762322491936e-6	1.1984084705618925e-5	1.4963753495239055e-5	1.528499220895757e-5	6.61895935777204e-6	2.6002419093843694e-5	3.755430570817751e-5	2.604153347326195e-5	2.237230286148514e-6	2.5195404356380294e-5	8.96586095061418e-6	2.3546820828087583e-5	3.5520120259720516e-6	4.958310914641323e-5	8.192073642495453e-5	0.00031789421832641786	0.00011868393528071787	0.0011253159230921893	0.007072010729797726	0.0018695926760132029	7.497028188466003e-6	1.248461320460736e-5	7.5604958385616585e-6	0.0003109930287093091	0.0002575664594833679	0.025575559584215386	1.1028903004946835e-5	0.00142891612980475	0.006208359992589997	3.5216678817898e-5	1.3587327848487369e-6	1.3902439587307714e-6	0.0001415178761894832	7.797355582046487e-6	6.445837914598461e-6	5.785782331223918e-6	0.004980790496488326	1.6074006276274946e-6	1.3708611527123257e-6	2.0033278299431614e-6	2.911653397129468e-6	3.6665712659610106e-8	6.570463706354827e-5	5.7814852790187695e-6	0.20083933337433457	5.147360555928295e-6	2.1170754428174675e-5	3.7356410866548357e-6	3.350299002193221e-5	6.525891869312574e-5	3.0913925528088665e-5	9.755750276690816e-6	1.8868225075129907e-5	1.0973574089684585e-5	1.9847014303708447e-6	0.003079969728763861	4.05190034540495e-5	6.600118930233511e-6	0.0038689746253730045	0.011070319109075947	0.005048467753126795	7.055654713659507e-8	1.2406154812359908e-5	0.004793410880599873	8.876121795345495e-5	3.751864643558711e-7	0.014931310937854648	0.009306542193889445	0.009256567473479894	2.1336863697838104e-6	0.01858150395679083	0.012787959219977557	0.005127834596818117	2.5928045188595704e-5	0.00457504789434076	0.00961941721552717	0.020400817092244877	0.017417781734504784	0.012987282468310763	0.026010463633263523	0.04089266769336183	0.008026574106805988	0.013969860810604032	0.023976892337789695	0.03904230038379498	4.618737078016198e-6	1.411774986390956e-6	3.541121061664157e-5	3.46870752188043e-6	0.005191046682856204	1.8465007158603158e-5	0.006172060848432361	0.0007025166978067806	0.01369935371547016	0.011834012779599137	0.003404891029516147	2.333764168247227e-5	2.6641912831165014e-5	0.00869652038082328	0.005687441026972837	0.013252320637966298	0.016694209277187982	0.021295095081898727	0.015438046460725557	0.017845201188322914	0.013725537842346935	0.003140838630599817	0.02231100874157616	0.026671545687067345	0.02332823560376384	8.361031515682677e-6	0.009606121693730103	0.007255585584182493	0.003533805879073711	0.013962980601899266	0.008154299406838492	0.046608987010250805	0.041149865298716504	5.233990119114173e-5	0.007132715793249572	0.0015055972454110739	0.011924097175644036	0.008321585779215525	0.015556759322076136	0.023337809615386347	0.025467214948591877	2.159743346294783e-6	0.020694091153481756	4.299893468202469e-6	6.0215603851034705e-5	2.4523092409151893e-5	0.0007151788452380338	0.000817111675114731	0.002959820460733351	1.3196774374029017e-5	0.00941763466374058	0.007224614179081325	0.01885051159594418	0.006332658930520336	0.017850514414559756	0.03358839675075977	0.018819509493237227	8.069868883446443e-6	1.3500008388264587e-5	0.012298605803102413	0.009100747294871822	0.01669713092142393	0.01342958105837369	0.02191979597938955	8.041993303638516e-5	0.012051414301021529	0.036158070580567914	1.1118625699679383e-5	0.005154954023264519	0.014811273156187113	5.830183575925142e-7	0.008334196403482427	0.020140600318792373	2.8531525832146297e-5	0.008497771805008526	1.1365652943088922e-5	6.596904524643205e-5	0.0061120438287217025	0.013588746809678299	0.01643517388090009	0.022299750658629467	0.011085927767834226	0.002136280303948492	0.007043381746810743	0.0023433345203998507	0.009885652159596943	0.0014151294400235194	0.005774345861820519	0.003908387403274736	0.01483928079149866	5.0039299387408e-6	0.010514194571085326	0.022395391798000673	2.5824890756971878e-5	0.0053898708063619205	0.007967621612091316	0.013935754222313307	0.02058256921564453	0.022641577570497062	0.044793263278259624	0.04813877283577715	1.4646324331899193e-5	0.012931551754116123	0.03053053862793662	0.020373342723620444	0.03461373845240022	8.607653627301847e-6	0.001874804668678893	0.000922836073854128	0.006729404963032721	0.008857553914932322	0.004959619546060993	0.022458623744137582	1.9468686722813906e-5	0.009434557418642223	9.099483160303731e-6	0.012435182562724694	0.01251186302300114	2.1021943210226924e-5	0.010878314779140159	0.011286353198595946	0.01287900278235215	0.021556832500352684	0.02281670377352021	0.03099923184957549	0.0294811255146392	0.05204013900119228	0.04902835992360916	0.00010398315937128949	0.005226391091875922	0.006508668414812876	0.023645205171818704	2.5819832918261493e-5	0.0006199195853666565	0.003753381765650301	0.0064677759007107215	0.012898969902141748	0.019800577490922712	7.4462035388226925e-6	1.2107051851871763e-5	0.004229323832183953	0.014243170808452166	0.0243219645089644	1.033776657340355e-6	0.010594235605482994	0.02206514032605914	1.2379340670950914e-5	2.0471743824727795e-5	0.009453750092202751	0.010809401486038293	0.01809935811436786	0.020972169196021132	0.03509387488946815	9.181752614446546e-6	0.020376729670981645	0.02798988687433261	0.03804593740155652	5.331611373631571e-6	0.013023711399231874	0.016699040405037512	0.049393624574938955	2.260294707920361e-5	0.010074563272001512	3.6605581025187306e-5	0.002774705404760235	0.006382413663529008	0.012596576580585678	7.1537996681891984e-6	0.00457187435216018	0.007067416843935197	0.03985839927496467	6.359284771011362e-6	0.00957877087532741	0.024549024913293183	0.01742667969644641	0.01287544230761853	0.009500959506921916	0.011015070932802523	0.0172559071033975	1.037874135893849e-5	0.007444050191996664	0.019932275951838652	0.02516457864711677	0.027139353679723657	0.033497171455257706	0.03952496041658688	0.04914820287975856	0.08304851132736661	7.857835136516887e-6	0.01483083180294044
Σ⁰	5.671122112755094e-7	1.6461012737342986e-6	3.1624427165735793e-6	2.8084621804050676e-6	4.478566913915751e-6	6.187339410930636e-7	1.3307153357290835e-7	7.02133984827262e-6	2.6623974220386695e-6	2.743798907935041e-6	1.320887017649409e-6	1.3479637604951065e-6	5.142566253736024e-6	8.270993377586066e-6	8.200397004717244e-6	1.3738525344940048e-5	2.848697635216627e-6	7.233418398194959e-6	7.1044637673818025e-6	9.138539371162028e-5	1.5095895220757196e-5	1.278043898124993e-5	0.00023107061944252328	1.3495776282955125e-5	8.190603000073172e-6	1.482163903142444e-6	4.5016534506569726e-5	1.086386589128983e-5	1.9033127682311974e-5	6.380665877964215e-6	9.03706606125147e-6	0.0005794443541665196	4.1456191339495847e-7	0.002913914802621887	3.907132084624179e-6	0.01975525937097319	7.07268576260375e-6	5.469359004591435e-6	2.733862395488616e-6	1.3873386234284778e-5	1.6590908321264692e-5	0.0033724822129178734	0.008315070288335806	4.7350218891556055e-6	4.340134878639702e-5	6.221812265564741e-6	2.5105812261357443e-6	0.017273742199185375	4.258946771735267e-7	5.6504693355554814e-5	0.013293272660734408	9.932907317580958e-6	0.019132688267658723	5.990458582712714e-6	0.019955334555982456	2.0267847531830986e-5	0.019019941378282196	3.7413201387850603e-6	0.005378815130471362	0.00018219207123260634	3.693892895004457e-7	2.6977369973961114e-5	7.694755444222794e-6	0.019685502153544428	2.231040527091205e-6	0.0016097143100815424	0.014936024082640154	5.920977846960415e-7	3.724913897065637e-5	0.022961386980376173	3.7608399425567737e-6	1.5658352520608087e-5	0.027575314688186532	6.7990832616953005e-6	4.631352117023221e-6	0.013928980910853619	1.3128824896559768e-5	8.450437272396586e-6	0.0070182595379960355	0.0031504917689865303	0.0016124698368562668	1.137571992901492e-5	0.014196334455751388	0.0006590213829191354	0.0015447521194685402	0.003972626454548995	0.0032714619901980913	0.018380272049757902	0.0014640118379481584	1.2212063989109098e-6	1.0051902110800012e-5	1.9904557684700676e-6	2.2014640948722085e-5	1.631262300649366e-6	1.826968425387887e-5	1.5694627934437963e-5	0.012612733655142743	1.0939282485550835e-5	1.0810138945494272e-5	0.006521551113333271	1.2946147626173768e-5	0.005987656900773302	6.819674444149685e-7	3.503925891161431e-5	1.7547657620214767e-5	6.777479729126207e-7	0.00406805239573258	0.022057435342552254	8.150925900628188e-7	2.707985953457158e-5	0.010977953403779973	7.874085367130462e-7	0.019886875902248087	0.017010269556706755	9.88477590109464e-5	1.2938899176561434e-5	0.005626831332338208	0.011997479911375059	0.011803803740315264	0.027341532919190798	1.432445093562764e-5	3.6669683178522106e-5	0.024542573290565167	2.140798750868476e-5	1.2130048646658722e-5	3.9197237380321e-6	0.000644526363123413	0.010426471679074277	8.984814457013482e-6	2.0517272256619258e-5	0.0003198621890074486	0.009313102751481306	1.1639515222376598e-5	0.0003947414693796213	0.000742436738247469	0.004434343681270387	1.7092556107290495e-5	6.697895230830084e-6	6.8549755140145956e-6	0.009451446324194493	0.019107362241368577	6.2992103536346745e-6	4.5360134829194406e-6	0.010433898081465616	7.3692583371304455e-6	9.358389193033748e-6	2.6143005325499824e-5	0.007699554539790677	0.02290104380036101	2.8969903205464845e-6	6.043060280833743e-6	6.2084442761152e-6	0.00035581813181347137	3.728844448224557e-5	1.1452884043607826e-5	0.0021001768546209817	0.004296119860604769	1.4250339538063976e-5	0.011402751551135714	0.0064010321619006145	0.0006324840386941601	5.161411866471826e-6	0.0018520886078471112	2.4348966109377785e-5	0.0032658810146713605	1.5915542134573574e-5	0.006464644889987928	5.873826977803054e-6	7.133430192088436e-6	0.0011381057739200055	1.634897215280209e-5	0.013284102003719848	0.005373648125367274	0.027550288657148845	9.354936983523776e-5	3.32274793089005e-5	0.00010322782795475646	9.541298659948618e-6	1.4365605178777045e-7	0.004704996655527836	3.957049530274657e-5	4.355753361525637e-5	7.235666365071875e-6	4.9205163572883144e-5	4.9948354055344427e-5	0.029222875938764256	4.6232434883413536e-7	2.2730247175150418e-5	0.008541458164809548	1.979872827066409e-5	3.479013224982668e-5	1.4749749720859519e-5	0.003701081167149398	1.846782886479317e-5	0.04138463130513504	3.8255674220602334e-5	0.00888463646754435	1.2887925164967579e-5	0.007721713998947373	0.023688692807239956	7.302643122003523e-6	0.02009974632431094	2.4432452885898846e-5	0.00036467070147450255	1.6931562692001397e-6	1.1197682523497827e-5	8.706885399967406e-6	4.82876769496463e-7	1.3498613297489865e-6	2.3785066568872512e-5	0.004119747688500665	0.014146364696356536	1.999198115443143e-5	0.002491737486676568	1.3095178596062843e-5	0.003312813048445601	0.0006449408827599512	0.007117282447939073	0.00011458883462859023	2.4117764348233066e-5	0.0054521089532041265	0.004760628793986902	0.012703723365468295	1.999748579227144e-5	0.02574641356252129	5.704505193735114e-6	5.007766205789568e-5	1.3721670603214768e-5	4.532330560946993e-5	2.8450685885686314e-5	0.0001541597345073728	0.0002879377146329575	0.021646601459858385	1.36753304206266e-5	1.7257285190453258e-5	0.0013472713733872228	2.130539859620824e-5	1.6602894931603143e-5	0.00891731876118685	2.4495976113840376e-5	7.57052118099625e-5	6.393211628044606e-5	0.00011305462688786686	6.424405665148655e-5	1.6382753778178167e-6	8.687724111711344e-6	4.693004485706328e-6	0.00022908889893493955	1.320610240703741e-5	0.0009495078970546833	7.707377279591465e-6	2.1473794431960865e-5	9.6043582514297e-7	1.3354765152977263e-5	6.44383789446392e-5	1.6256766648335908e-5	2.0621968174946716e-5	2.0082642638832985e-5	1.8773679210885243e-5	0.008499007176850709	0.0158672228823527	98.70563151049149	2.3376844030816356e-5	0.0022967299242498728	0.005761151233326352	0.001637875589834491	0.0007457021003436105	0.00012728079751954665	0.0014637710022429122	0.0032793309604115845	0.0008574738183766367	8.0863701786234e-7	5.125739019183944e-5	0.0020974308593422037	0.006693839875428911	5.124805402593189e-5	3.483876195609209e-5	0.0011622933189855812	0.0017579072069531312	0.001984919534946465	0.005083509467334989	5.504503528495819e-5	0.007928795484343767	9.128999221311225e-5	0.00586161585063749	8.015994068752736	0.00011751954475761175	1.61511555304487e-5	0.00677593614654859	0.0052093750370434365	0.012421942246195233	0.002313670917107183	0.009699721189131169	0.00038731631932122795	0.002433137004399906	0.008093360048299253	0.0012855775473307313	0.004905864570183142	0.005071331304610233	0.0015456199232012592	1.009726445840727e-5	0.0025594879476951143	0.007861197128699435	0.0023919123931251712	0.008439415628442252	0.0006504032787627787	0.004716777706266651	0.004498172526970639	0.002839471388001544	0.007872357244858304	0.004384550955111874	0.010904485535378443	0.024199472647715187	0.021082180881800503	0.010692468737933364	0.021138894836805346	0.013081711207815672	0.022270510679635598	0.03947175397913408	0.033962248696558194	0.018793482550213774	0.009433533831655499	0.004793469620924924	0.0032892753757848606	0.010384345166542528	3.087637369707102e-5	0.007406111079866971	0.006738107518958156	0.010380248325106	0.02128667391184528	0.01110727449058288	0.030646301200220837	0.02520030725201302	0.020123571833579483	0.038518637334466525	0.05583727338948522	0.04347947681842288	0.05116814845202575	0.04087374449710928	0.06386563305220001	0.05534835000927903	0.07669444971078741	3.4465303315797246e-5	0.017605060356112385	0.025144649149256293	0.04180650621957089	0.041046702966455705	0.05095542488940937	0.04012391468959671	0.0624579784950377	0.08191829227524744	0.08819180022032767	0.07110943336750573	0.05054581212337179	0.06439206937715718	8.326982894449094e-7	0.008728830587362277	0.02516077814699822	0.03753085332938079	0.03301530943767072	0.05051726327841279	0.00010136392796452662	0.013069404196952024	0.020669110481214194	0.025466034329632768	1.5040585166884616e-6	0.008235294170436789	0.01112839025689427	0.020224472202207005	0.0003215008177167437	0.050230563799020966	0.04280495458596098	0.04652356383772365	0.03873090052187327	0.053379241206850336	5.5836742347940855e-5	0.00035122052027359316	0.0055039078279642585	0.013184710547668132	0.025537075893750417	0.03898978287967616	0.04538798727527826	2.6634211921046374e-5	0.010566039535461766	0.019690542997888253	0.026880635805657298	0.04236491106683688	2.8964471427740384e-5	0.011440317900956842	0.028844626052020504	0.0350452969743211	0.03290343566650423	0.03785375100920712	0.05274878413374806	0.07339160223166451	2.1046928013444862e-5	0.011206186978172517	0.024677127902821398	0.052518727309684765	0.0460065111479294	0.06628644751218239	0.056356222581575265	0.07644445728066396	0.08872860844084543	0.09950227601586951	0.0856812638119186	0.12268015646923129	0.11600081701489907	0.10530410996248607	0.09600214792874101	3.614125176488524e-5	0.009601744144372076	0.019934263608588135	6.17808232339711e-5	0.01014069156589776	0.021126882989717873	0.03503312250818667	0.056824910159088145	0.04843352493419765	0.03057826485606159	4.6896715457526245e-5	0.010867647156619071	0.021246324596082722	0.031456553148897164	0.043660523789934985	0.062242464755939336	1.901914259106193e-5	0.023841903388926403	0.037140338866657095	0.039749534345018316	0.0582341319162246	0.06871699863810361	0.09879805306184096	8.38367211497696e-6	0.010340355945419107	0.01608342039973505	0.03681324214343574	0.04484769381571911	0.053778652110606034	0.05238179084717257	0.07558614202561544	2.519702943116627e-5	0.005204818341191331	0.013546329317882263	0.03289632504006543	0.044261413723901716	0.03476896163957727	0.044424407539667844	0.06471895137351305	0.05614601074275622	0.0780898619274825	0.10723172720290297	4.389435360725921e-5	0.013388958731315972	0.02558848942406382	0.029275523016456098	1.9093062175742472e-5	0.008306150975542067	0.018510584622758144	0.03319649180663423	0.034035175181513846	0.048644803582559196	0.053764306557720076	0.07574068927686976	0.06726928427420176	3.95791240589839e-6	0.012818294772904682	0.0006047546307502268	0.006180081310101193	0.011934459445903526	0.017897910678162186	0.030449460614169536	0.043667399483153437	0.05782444918246185	0.0633185587352776	0.0774905571151915	1.1992297894214196e-5	0.03643022899819807	0.03338631378263843	0.03172582667684357	0.04460008164829777	0.04470243703110018	0.05315983819535717	0.056052382054944117	6.889686100188103e-6	0.009299394579119933	0.02160428485564018	0.03537682564587193	0.025687980748993398	0.03688193990302857	0.05671515193361672	2.6575805227539637e-5	0.025270482884227854	0.016026835481647243	0.02931173285155079	5.3848169418518795e-5	0.01250340148303135	0.025094936318380476	0.03205794729417928	0.04118397873101588	3.015483672764875e-5	0.0042617797777631874	0.010810999404058611	0.02090958176450647	0.040726295065530424	0.06774278718568297	0.06927937442959543	0.06458592096906113	0.06045524052644577	2.9398936108912197e-5	0.005003008258764418	0.03646858772002248	0.04144919479198337	0.04574687624235747	0.054786487541211994	0.05833094437454143	3.3710523283499513e-6	0.003964491525614145	0.007584073947735725	0.017213717113536472	0.02160861448171969	0.035382094402305546	1.3157529905205581e-5	0.012647720538208536	0.03552928075556224	0.025548676338765907	0.019826957020368526	0.028113462645805068	0.031828202939091714	6.035541634183535e-6	0.009842177152451096	0.020148059225445023	0.029103634458159944	0.03391355771135232	0.04168537476308323	0.061034653437081934	0.05007737441141825	0.060068140008785256	0.0003190211290077037	0.01397791181078246	0.0199194854801852	0.027503891321903756	0.00011440186913841997	0.002417525228086899	0.01281316372380445	0.02032338217556571	0.03544420595079492	0.033348489290483674	5.09866933543935e-7	0.008792065553655486	0.02145860010237877	0.020021276342880614	0.03233329196533886	0.031908715820674755	0.04067720194231851	0.046330326129740786	0.00016606939900447784	0.006418877029410681	0.014407957040648948	0.025989364667721535	0.018720255983762507	0.03254268410642603	0.04661366412737775	0.05329386099584744	2.2746588211050084e-5	0.007961725477322674	0.015197977152001213	0.031381653939285784	0.04743833351587137	0.08053530785804656	3.3910308447355635e-5	0.013863524723272003	0.01927652350231475	0.015531323396418708	0.010990929182357976	0.027495556086089216	0.019662513290473287	1.2250924149841957e-5	0.011824691512741908	0.020415473779630114	1.2760124582333231e-5	0.005266277879830954	0.013562893915994193	0.023011612426057957	0.04191182431286209	1.231104216738688e-5	0.006839224184788069	0.016447952309096903	0.03043896920558879	0.022314676155420366	2.463766576927416e-5	0.00626027754563872	0.01626044619630085	0.027674898498855294	0.041235288908541806	0.059594294663834105	0.06261430634831289	3.836562059015476e-5	0.016357745778223808	0.02547145113555888
Σ⁻	0.014554359328112753	5.102013111428122e-6	3.209943847885092e-6	7.178804715725925e-7	1.2155056745201668e-6	5.528770766807288e-6	1.189764100222513e-6	2.8780058757597933e-6	2.958568279145038e-6	2.094817981734071e-5	8.952367245430637e-7	3.739472946365522e-6	1.2274337340951852e-6	1.8479491291176155e-5	7.298325582111038e-7	1.2546883694633483e-6	4.2565152557244594e-6	1.1618556695062286e-5	6.930610975275469e-6	9.453714807550738e-6	5.502338319834319e-6	8.17761326194347e-6	4.620408968525194e-6	2.18233313033449e-6	1.617656385673552e-5	5.920139884458151e-6	7.708210583256688e-6	9.766812821090958e-6	7.941890822296021e-6	5.9010415012841e-6	1.2076015303644193e-5	2.3930354739945124e-6	0.00046931668536344113	1.1953736028512185e-5	1.030385668106071e-5	2.4310885520918907e-5	5.323710779508063e-6	2.272891991484966e-5	2.4615075604337715e-6	1.7566034428084882e-5	1.321237559704487e-5	1.541578669863835e-6	2.165719085424881e-7	4.809609420515672e-6	4.016700889352363e-6	1.0829506995723301e-5	5.6713108954619595e-6	3.624866144120146e-5	1.115238827306277e-7	1.1583356499472164e-5	1.7994177113632931e-6	1.067419054020449e-5	2.8558662160206928e-5	5.212050064579168e-6	2.9909114900386637e-5	7.78035107011397e-6	1.5499037179477736e-5	4.3072420714279804e-5	9.077925069194464e-6	1.4569850394441617e-6	0.00010284459792633021	5.749500608445549e-6	2.101551472002738e-6	2.048919197757263e-6	3.4054688228251486e-6	1.0869401139931062e-5	6.7291368724741136e-6	7.87847811064795e-6	2.6189143129033715e-6	5.6913985936551916e-6	5.933697738475585e-6	8.631546693127868e-6	3.379951092516923e-6	6.725324843129465e-6	0.0005035556506447476	8.692245795013333e-6	6.1407835364007145e-6	4.603689811540646e-6	1.7698432167177288e-5	3.107768435527537e-5	2.022812604253149e-5	4.01908287756104e-6	1.0026125949211395e-6	0.0006495899342972167	3.278688106317742e-6	2.154995701751742e-6	3.7963928449980433e-6	1.634843261098829e-5	1.0687875148808362e-5	4.025182319780899e-6	3.4517686975056277e-7	2.8876686334345664e-6	4.390031428564514e-6	3.0184181625239646e-6	6.268895502254879e-6	0.0006943659699321759	0.00010872546256929133	1.5845778179984144e-5	5.415593118322795e-6	3.0055111065800202e-5	1.914620548673259e-5	1.569782631856973e-5	2.034275340504777e-6	2.791704185225201e-7	3.406307867377325e-5	8.703812511721778e-6	2.215260018958319e-5	0.00022906607869307348	2.7475945391362126e-6	2.7897495935249922e-6	1.1611845763310362e-5	4.913103055775197e-6	0.0019563702725144383	2.341263208413068e-5	8.857733379646982e-6	7.500784782271272e-6	1.3486983770664282e-6	0.00021945398349920066	4.05493407921947e-5	2.9725959188311154e-6	9.928541753526301e-7	4.24171806050068e-5	3.32420973422321e-6	2.3904393814364986e-5	0.00013953396255811517	2.9575060469902147e-6	1.1476971656442158e-6	8.512657868360496e-6	3.0116572836095525e-6	0.000292946820993725	1.8951796060076757e-5	4.774334357117479e-6	1.069939355052154e-5	6.862275694780671e-6	1.877444850976201e-5	2.3861060357866754e-6	1.0848432851693738e-5	0.00021307578860179342	2.9682142118241603e-6	1.777466089096862e-5	1.6134546353699466e-5	9.583254700381307e-7	3.84258616163507e-6	3.8537435534024516e-6	8.732784092368757e-6	1.7253323652581771e-6	1.2759846062923894e-8	1.3800040347190936e-5	1.9239041677673624e-5	3.0089776094085116e-6	5.9225989335443534e-6	5.630537189731062e-6	5.644466481361401e-7	0.00013489451993276282	6.7250237654247986e-6	4.369096848415932e-6	1.4995673414230196e-5	0.0004967752969448957	8.299835883931798e-6	4.2293483582453556e-6	1.5199881290673162e-5	0.000357536021365448	6.2740549990332635e-6	7.1568079820742325e-6	1.467986250621633e-5	5.03366400674048e-6	4.6909053257171735e-6	8.263779457680897e-6	6.462259689879279e-6	6.787020461282899e-6	5.336325333196594e-6	1.773034423610011e-6	7.859983582458125e-6	5.525070361251292e-6	4.534191241706621e-5	9.971041309152937e-6	1.1520291271819582e-5	1.6132046110307223e-6	1.7551379281822947e-6	3.232823463696095e-5	0.0002547007802735914	1.4007339629339578e-5	1.3455594507479152e-5	4.1746325826111364e-6	4.3731190756744214e-5	0.00023728446084312266	4.00358884049156e-6	2.9974627098506547e-6	6.128696112700634e-6	0.0011374833514611181	5.911880059327099e-6	3.273629872874974e-6	9.639013624329948e-6	5.842998140969799e-6	0.0004224303153460051	2.3156366213284666e-5	1.849766670285979e-5	6.791926809991676e-6	1.842812537851797e-5	3.831604677364902e-6	3.1985065146256716e-7	7.930778568655192e-6	5.117684071926328e-6	1.5949337325203736e-5	2.5299395090065905e-6	6.467187257653619e-6	2.100271433611213e-6	0.0014930465620771613	2.4550500118523845e-5	1.215333598652006e-7	2.236251346613865e-5	1.6074111659838892e-5	2.749079328285064e-6	6.837533612461295e-6	3.2203466764698524e-5	2.2663943598540917e-6	3.4525307261088066e-5	8.172656253895236e-6	7.245707245131235e-5	7.959388997713547e-6	1.4513105817232953e-6	3.419674621958938e-5	2.851585064002059e-5	2.925486561145993e-6	6.430923583877521e-6	5.3249794274502555e-6	1.037539550008753e-5	3.0246929304639295e-5	9.688003821562163e-6	1.3104605125391171e-5	1.0930691462683452e-5	2.6054594794925835e-6	4.294353315027119e-6	7.555900412269087e-6	2.314465327155116e-5	1.3711669334435746e-5	1.6651485442104568e-5	1.1364212441394388e-5	1.1802319467907313e-5	1.4303905511604994e-5	4.46561817718327e-5	9.57786739234733e-6	1.934505475538727e-6	1.4856283311626263e-6	0.001490910874074494	0.0001994951729213429	1.0894118267548108e-5	2.5703322028981658e-5	8.623025585347724e-6	2.3861205452495214e-5	4.8918475076783234e-6	6.949013690174277e-6	8.651247417704438e-6	1.0504920584787518e-5	5.9266731883558285e-6	3.47902174739514e-6	9.351718868262884e-7	9.716148143542617e-7	2.5059227130091443e-6	3.945677997162572e-6	4.662998571175641e-5	1.21373332838493	1.6275820882524697e-5	0.03828261154562071	9.284372415782638e-6	4.226383496197799e-5	3.6579951630875694e-5	2.489263095310645e-5	5.0997271825090314e-6	2.972995431627151e-5	7.428798194858336e-6	2.608511104325557e-5	5.6040907723852435e-6	2.998251189399185e-5	1.097593293460748e-6	1.371413371282298e-6	3.329888349849435e-6	5.449347353824971e-6	4.595024052417529e-6	0.00013068162077128342	7.341259583097098e-6	7.550723397829698e-6	1.3035934308083316e-5	0.001283950634756786	3.7558901057793916e-7	6.718911661147739e-5	0.05423219683947872	0.054271809042577515	0.05536625395150735	0.05662354765135713	0.05642238139677028	0.057221788697778074	0.05745004683091149	0.05608097025379994	0.05742400090963054	0.057110999865503276	0.05794115247809304	0.05792609461854717	0.05995429298225945	0.062484762026855455	0.06255929813070407	0.06461172771267194	0.06725522667593122	0.06819887812444907	0.0724432611213245	0.07158382645622598	0.07479703230806722	0.0727185867745736	0.07302543952398942	0.07611375782389443	0.07951028720500807	0.08459732029428886	0.08200449975895852	0.08658069001728597	0.09096570260429784	0.08566213176659972	0.09288581713431013	0.08945245385020456	0.09071831933819297	0.09423346363850556	0.07426840232675187	0.07711978576382601	0.07910949539020931	0.08193475264659436	0.07565886305478452	0.07881247826006756	0.07853568885161827	0.08374856732533353	0.07944665389544543	0.08071952765667822	0.0899648679146448	0.08432676606709728	0.0900768723321264	0.09416185281858569	0.10136645518684553	0.09732525135951181	0.10621720267982221	0.1038223696410018	0.1109672859813811	0.10171999556253652	0.11035501592835818	0.11067180097075051	0.15856891832481412	3.94361727703236e-5	0.0004063777599652191	2.250874997443382e-5	0.009070633066276172	0.0071853694090063674	0.021782461821337463	0.013148804394044176	2.595426065626107e-5	0.010699548867074615	0.02109106762579597	0.017387645433410866	0.013689061489584438	0.0004990489508704958	2.262835128863995e-5	3.263581336970382e-5	0.002116649914358605	0.00890627989377486	0.002730454092692254	0.019882212886259673	0.013764725284559942	1.2360518758233451e-5	0.002942357865848735	0.003989102772746627	0.005464883310086203	2.367854748426998e-6	0.006672316508646034	5.7078281816741665	0.005484141828842707	0.005634256337974007	0.005202826274826027	0.011572710801805839	0.005482318542936005	0.0038163540344328967	0.001859111389871667	0.003953205206268302	0.007867464569467237	0.007810755531615456	6.405871252212679e-5	0.009079244351123953	0.030442672190652338	0.022002858840011713	1.302956205233671e-5	0.00952839167569488	0.015691878266987133	0.023586391247993263	0.016025634146850116	2.140818856745176e-5	0.012869850115642708	4.941826778976965e-7	0.01032920876315561	0.01250431138153601	0.019731653687524865	0.022648527773493642	0.029173055125605953	0.03949741034843473	0.01262607773287618	0.025181247021556958	0.019735438498544016	0.028102571832583804	0.03733726228073131	0.055756146818140326	0.05081116166799455	0.06502259864979958	8.675246159749655e-6	0.009933742175765595	0.01896038433505024	0.03346380670425033	0.003106667078114653	0.010131045068603364	0.009812118252661317	0.01658998780727396	0.012212175603044871	0.0226403850121375	0.021363799197508672	0.02536118814421319	0.029246276005416807	1.3354666671842715e-5	1.5830288602781605e-5	0.010350069453851668	0.017998176643109355	0.015726476969670913	0.027780760864704372	0.023796344994124155	0.04747494154782128	2.5060010711073297e-8	0.007925428816470018	0.017788753327396194	0.02359872115289279	0.04508999810728051	2.6905827633538933e-6	0.020015452688981434	0.027206982567622096	0.05438470398348357	2.2163992147966882e-5	0.010066908483850718	0.022196170646692312	0.02757423230615491	0.035881500638788415	0.020817215717465837	0.037495563419495496	0.018782379681934663	2.3355961913832464e-7	0.011805457430982274	0.02148439809133403	0.037714801865653125	0.031436858612088774	0.05013059306923199	0.0498838018967908	1.028268482720124e-5	0.006341118578451652	6.933719077376142e-6	0.00269442843536296	0.01109098084955063	0.004874557133350403	0.00833008406233326	0.011904098482057266	0.013790060786087665	0.01606831852144015	0.02889121310476349	0.024183988832460313	0.03904739229037686	0.049287770593229	0.04390860522241418	4.9542350601294195e-6	0.005288848491374932	0.012594508461347662	0.010433802202301438	0.02768061620657311	0.020732960611153553	0.03156388801916538	0.030957770432706276	0.043044969364976815	0.03791344866564846	0.042652182040642084	1.03738411259861e-5	0.011788271862412953	0.018338902678819543	0.024893332067536522	0.032049706578328625	0.03570107773853412	0.0020204892292364092	7.127178438406294e-5	0.007495411233550788	0.013305236162585454	0.010781270008669328	0.0247267310835775	0.031455871948041336	0.03290260334556622	0.05823019382891509	6.934274188188374e-6	0.010928233633098123	0.016457863747011327	0.007923130319630024	0.011238098324016363	0.0070551684826926035	0.018367779684398525	0.015500815340631299	0.02249803492778786	0.02361837191796079	0.01942766041493213	0.03942537686548454	0.034708832220532816	3.5746131521523964e-6	0.00817677982003078	0.019933051214549174	0.03668358712461629	0.012269158762703939	0.023801901736165348	0.025837589698020545	0.02884848471093378	0.026173474610531832	0.04190943331474989	0.04193198618649726	0.006669367917314635	0.0011469959731459079	0.008584806104546249	0.006609426483591209	0.014610134055514748	0.021278413167897307	0.030257435590520496	0.03553259955843281	3.413196180498095e-5	0.014091880044550935	4.26038384292541e-6	0.010167971545552799	0.03190728923755162	5.9505719229329406e-6	0.004877380759935556	0.011208653081967253	0.01675143489172448	0.014203514083934403	0.021278006132719584	0.02940798142622049	0.03754088550410183	0.056265420318038356	0.012977961373898766	0.003549698210076371	0.013431326982952832	0.0023776182174910358	0.00029342595222806196	0.009196279289334284	0.011198195038981305	0.018316804412775462	0.016110065012407384	0.03027573186369459	0.00012666042017385319	0.011120871986540088	0.009598559830882411	0.02287807230283763	0.021161678320859047	0.041100830670814686	0.03926326717438183	1.946007267687382e-6	0.0017764666430790132	0.011257306650495989	0.009682292992478978	0.015679488563908443	0.0302384868012201	0.03032203311795963	0.01817912573517773	0.03411717659113104	0.038880085940507896	0.04143875045592562	0.04300617811376332	0.07170270729205952	0.06415369224158185	0.051182423664667576	0.0229912040729894	0.03374719970247892	0.025799005125567737	8.847909633869983e-7	0.010572136484039115	0.0007811731177632918	0.011973231232589428	0.029903862046463107	0.024211974498503337	0.03363787085856952	1.7242911494986072e-5	0.019825638148056945	0.0182497046143442	0.012137623749845828	0.020815340614045125	2.97766847750485e-5	0.00944612243505966	0.01584471954133527	0.017018042649996734	0.040447816381978266	0.026145564222602856	0.02539616932849165	0.028487648601762283	0.034106402439129394	0.03756701237219928	0.04017349481461009	0.05626810780603933	0.08169020891328688	0.07531973081283462	2.7660273838005344e-6
Ξ⁰	0.009397966969579178	9.178078511777327e-7	2.9689129365582303e-6	5.744394331144469e-7	4.53399087821233e-7	3.3671909585882434e-6	1.3706950949285756e-6	2.3664688050319394e-6	1.9238168897760627e-7	3.756039390142234e-7	2.41488686059888e-6	1.0177225453044287e-7	1.3518284966594744e-6	5.237809659277454e-6	2.3247767001345227e-6	1.736020071095101e-6	9.926113388177706e-7	7.096567940052882e-7	7.984986562888053e-5	1.2209405658486451e-5	4.652080246341408e-8	2.0553332320001375e-6	0.0011233148937876206	2.484191212206566e-6	3.529485590191467e-6	0.0003233248971178062	1.1617285814696817e-6	4.062888768161643e-6	2.2945149081813167e-7	3.535909285871906e-6	1.4468613356548425e-6	2.7221144590017208e-5	1.6467260671497358e-6	1.4034395267646346e-6	2.3581661597173114e-6	4.531886785415928e-5	2.7264399083676345e-6	1.6149271393753227e-6	0.00016109384704765477	2.0353645659548636e-7	5.601306781231681e-6	9.996824789937571e-6	2.0949942959359663e-6	4.292706223182126e-5	0.00010513600888009197	6.002389918277213e-6	3.786501110068341e-7	1.403537726597705e-6	3.4013362197701433e-6	4.355214378006864e-6	4.287206224884601e-6	3.5896024763349744e-6	3.783018295847496e-6	7.451403475553497e-6	1.0482194367609241e-5	6.63605669439781e-6	2.417157165748196e-7	2.0992455081224743e-6	1.323004076753676e-5	0.0041132858212686195	1.131324114585163e-6	3.2982248040826202e-6	5.107589979266145e-7	0.0006413666004015217	2.621632193015213e-6	3.6200953540651054e-7	3.2616105218150056e-6	1.9807847097893508e-7	1.7603701464761077e-6	1.79397272857106e-6	2.8291126733183458e-5	2.2312539274563733e-6	0.00016337887564479026	3.769941781549679e-6	0.0025214040020588194	7.514004683960987e-6	9.123341985892688e-6	4.272220953536887e-5	9.105680603239338e-6	0.0003301567283550989	4.395912530470827e-6	3.5303978916505037e-9	7.044346185667264e-6	5.747237764400472e-5	2.1253435993395946e-7	4.278850418902001e-6	2.605512213705393e-6	7.36426631831684e-6	0.0029724381274836287	3.064064008381807e-6	1.210010985532376e-6	1.920126921118449e-6	3.5724714205410687e-6	0.0008403555931422651	2.619550531832803e-6	5.4753024389306026e-6	3.927365856490907e-6	2.5097588551741695e-6	1.3570965512870279e-6	1.4355381234235838e-7	1.7750495731477616e-6	5.665361579520019e-6	5.2552822854959136e-6	5.947539580031224e-6	1.3293361535939218e-5	2.8934395545022264e-6	6.10596617174838e-6	3.303437877346369e-6	2.0092993888931686e-7	5.356172077348456e-6	8.955557650471507e-6	3.21181903669842e-6	3.104260851211296e-6	1.0710027429201931e-5	0.0006606648403107082	2.9321453349768354e-6	1.9204480745148766e-6	2.5015701190914763e-5	1.3962459380299879e-5	1.0078178720427794e-5	9.416589294945443e-6	1.0104424503970944e-5	1.845893456771407e-6	9.99854278204133e-6	0.00025433668442242794	3.041254576464721e-7	3.5953324482114254e-6	9.590552724990041e-6	3.059202538450481e-6	1.5133874792479893e-5	8.370662103459148e-7	5.179871491080675e-7	1.4195462769836368e-7	2.419422700768599e-6	3.230754971591621e-6	2.590545419986765e-6	0.00020079349909705795	3.9290125279561774e-5	2.539713861943491e-6	8.042898017837657e-5	6.0294955062129085e-6	2.8606790209126447e-6	7.88093199065498e-7	4.159989013432073e-6	2.2352067845727292e-5	5.400651932034525e-6	2.582724954471239e-6	1.1261094775607216e-5	1.1967974106840418e-5	3.81780016448938e-6	1.3931173903089523e-6	1.3881967511152811e-5	5.337477979800926e-7	1.027631584582041e-5	4.432873069881861e-7	3.107588875866194e-6	8.965167929830558e-6	0.00034986085166481686	1.4800932187592282e-6	2.7582529864609323e-5	2.6336185308261872e-5	0.00020036942225186742	1.5059960669199182e-6	5.549961704100506e-6	1.2737186817914544e-5	4.498048239024617e-6	0.0007805819137503328	2.333194547349726e-7	9.485709943558167e-6	4.663776713910116e-5	3.378598195181934e-6	1.5184753217243699e-5	1.0703507827959967e-5	5.563530154996279e-6	4.822379315721053e-6	2.773805159244169e-6	0.0007627440327185322	4.663824791469773e-8	6.386037553995051e-6	1.0258718018720347e-6	5.629172328428484e-6	2.156196724899409e-6	1.4279077736605327e-6	3.601262213797794e-6	3.408836212182882e-5	3.3654672539783695e-6	1.9769643754523134e-6	1.0472504546072025e-5	7.632702754023076e-6	0.0006006896341384069	2.0918197576873514e-7	7.096418294361665e-6	4.310340145106956e-9	2.1173060112754454e-7	9.276507840175735e-6	4.1661413498778207e-7	3.865635170658974e-6	1.0495979892566152e-5	2.999254385868147e-5	1.1109159137776942e-5	3.4382423186416367e-6	1.9615703849972068e-5	1.4934876527515061e-6	0.0002470166630346213	7.853008129761025e-6	6.554852910710791e-6	7.044561229533081e-7	6.440586033390672e-7	1.0040395819959922e-5	7.510416899220869e-7	1.1230007853515072e-5	5.596815503731388e-6	0.000560377644881082	0.00022573250759632006	3.967833435906721e-6	4.45318241549606e-5	5.148307615853332e-5	6.3592381832944e-5	5.7905482752439495e-6	8.646948800512234e-6	2.5496458619529067e-5	1.9254555971363893e-5	3.476283101901341e-5	4.315616051509562e-6	7.754661974696773e-6	6.152990815250945e-6	9.616064288777602e-6	4.564422476256288e-6	2.6395587889753103e-6	4.107876887073164e-6	2.0884917200279006e-5	1.010062531454589e-5	0.0011906369353774909	6.875459381469808e-6	6.4462204590844754e-6	1.5997178760132493e-5	7.614980593598745e-6	1.1331698839290671e-5	1.615573017988003e-5	2.005882799129263e-5	1.7088687264105936e-5	1.9467523923113615e-5	2.407565830726806e-5	1.4473855678333607e-5	5.559842479784137e-6	8.386366055907934e-5	2.1086358091928896e-5	7.785738860974677e-5	7.863235676855197e-6	0.00010494595315233026	1.5270813347858473e-7	3.504458402682039e-5	2.5961444919959004e-6	0.0009907559734525445	9.555187789456176e-6	3.0205397039194565e-5	5.943232658909272e-5	1.564130498691544e-5	5.321961686934762e-6	5.072937453067155e-5	4.316991623650503e-5	0.5046893784987232	0.12028391208369053	7.373692220984352e-6	1.3384720382415271e-5	4.1198159371511255e-6	0.008960243285155168	0.004453957251200195	1.0201878011394232e-5	5.909985358346976e-5	0.00995620398825211	0.00752295200335919	0.0018865568167318889	0.002147161591493939	0.011767239517572005	0.00012200407917000754	4.083363441089278e-6	4.7417460501709234e-6	2.1763397250422625e-5	1.1796873497927718e-5	0.005776297903389766	0.0013830785960039663	3.815012679262204e-6	0.005560807653616575	0.0012576503823077112	368.188553600359	3.86408129846213e-5	0.003552866155355187	0.0014206227724359761	0.012638107014949017	0.0025959621537941426	0.014966281859897995	0.006313678445620698	0.006934550134194705	0.0076653429851145025	0.002953712023587731	0.007303748382915384	0.004660301027688932	0.0009855659811422788	0.007146539068326867	0.00025810848832421885	0.0029359404339764535	0.003647951386223819	0.004498865610058293	0.008695511597249123	0.011389917240501885	0.02044595236647445	0.03170116710115659	0.04986205933953823	0.04217407273932817	0.05123786351818025	0.04052134622551137	0.047458917585713224	0.053907902574630934	0.07183099166993277	0.08068251445950454	0.09555473023334624	0.10226796303228486	0.09097091425055798	0.11322996306239404	0.0003539463620529337	0.011141181968790414	0.022158962838037883	0.03381528921616869	0.05168199299097415	0.07318618423434502	0.08266079181003116	0.09592682937829711	0.1280939854486174	0.12558109201307766	0.1390660692013139	0.14490745159707638	0.16559788747085036	0.20358861607849948	0.15569019984719704	0.18332979467795543	0.22579887283962133	0.2821708666182206	0.3325638806300304	0.4006542395370671	0.45464328437211116	0.4985731751735634	0.13920430684560167	0.327568850191717	0.29374711968390294	0.31937764363767224	0.36100003080302945	0.43809386001130823	0.47616238772929853	0.5398700803938477	0.2493667386614561	0.33039953986534587	0.4296996475498798	0.5587132247613787	0.7084358899427338	0.5366397195197274	0.6436038440747428	0.6953406951366036	0.8101657055145155	0.8812089639400217	1.0265740379996	1.0735546647930616	1.2182715560601851	1.5061604462117941	1.7773051782522047	2.4457389761717536	2.88194706274163	3.636209723498493	4.552922412809287	3573.6855745562902	7346.588123891151	10707.543465888717	14370.47321658819	18296.436319556655	22450.462135115267	26798.71992294881	31335.493578662168	36025.607789986796	40861.150473480295	45843.510441881	50946.76023030104	56156.67977856125	61473.35271644144	66908.26864240867	72434.45930302191	78050.99238940986	83754.08311318496	89558.01203837681	95391.47647966696	101324.19818131365	107328.70948131829	113398.62219622442	119530.8480327479	125721.70428535482	131982.035912457	138284.28084508877	144652.94510109493	151066.96344011775	157540.41710533045	164052.27890448392	170616.18500602536	177223.84462761978	183875.49392509466	190571.01419087377	197302.4978960379	204081.43818886956	210895.6166831363	217751.95243690148	224630.98182634678	231558.03507340144	238520.96709193103	245508.5608505173	252527.4740285299	259597.85623198457	266670.71062525007	273785.4148914948	280931.5334563315	288103.19657016895	295946.62031382177	302522.89502087847	309784.7218371371	317062.5605587807	324367.058470912	331699.42981945834	339051.83441840525	346434.04962538305	353831.32185342483	361257.8297395213	368700.5980440129	376168.7180453741	383654.7829068595	391165.284689556	398699.5520335214	406246.67346891627	413815.74930485693	421396.94515014207	429005.80996815255	436630.068143441	444275.45009530114	451927.7064980071	459607.94486951566	467307.45406847127	475011.9819384097	482749.9887143861	490483.2071536893	498244.39868076995	506015.2268642727	513805.13005129417	521610.1034271459	529424.9961079729	537258.16372316	545112.1119155191	552960.5242209961	560841.058225224	568731.0941155488	576630.6657757979	584537.5150683023	592467.2025409556	600406.8066506289	608356.9641027427	616316.4867664541	624292.4999902352	632278.18595602	640275.8345920403	648279.4199411528	656321.4393799808	664317.1592959095	672365.795801543	680399.0580484103	688454.8305669236	696512.4124923291	704590.1612742328	712665.6408985917	720761.5787626228	728886.414391403	736979.1246420154	745091.7681840666	753211.5188861294	761389.1982790828	769547.4372012364	777722.8199503648	785892.9186254392	794081.056076909	802272.1597249422	810488.4181740038	818708.0473696492	826931.4211523781	835175.6208546652	843418.9372804422	851670.426211503	859936.9678135855	868219.2065047588	876500.2273854632	884793.919308396	893093.5115828115	901391.2555151085	909724.608340838	918048.2015734859	926386.2672461701	934731.9953014031	943083.7012432253	951447.2192959854	959819.3339970529	968195.2039896859	975860.2106529709	984974.2535074791	993380.9920210798	1.0017916727964897e6	1.0102134426349311e6	1.0186366046239382e6	1.0270743440227727e6	1.0355116233235204e6	1.0439651573793686e6	1.0524208242780904e6	1.0608837583943305e6	1.0693563550253387e6	1.077813471330687e6	1.0863276624780083e6	1.0948189539307088e6	1.103326941370878e6	1.111833368151499e6	1.1205191040550931e6	1.1288694057764432e6	1.1374051204298928e6	1.1459296808020608e6	1.154476431850278e6	1.163025863363947e6	1.1715878334119562e6	1.1801483223386852e6	1.188719329450616e6	1.1973040697648458e6	1.2058895268522932e6	1.2144838333676371e6	1.2207597100925823e6	1.2315439642018173e6	1.2401497934744735e6	1.2487642827806354e6	1.2573888220939636e6	1.266026406054538e6	1.2746520529811592e6	1.2840050167575295e6	1.2920950475198636e6	1.3007651627764849e6	1.3094104531516067e6	1.3180773647433633e6	1.3267496676621856e6	1.3354311113688722e6	1.3441191288569525e6	1.352816994856535e6	1.3615052594249183e6	1.3702148242709246e6	1.3789225223351014e6	1.3876364707397653e6	1.396371078467701e6	1.4050921446718313e6	1.4138230059553667e6	1.4225541425523192e6	1.4313081654480884e6	1.4400576292158873e6	1.4488146358758332e6	1.4575796795170028e6	1.4663462991987092e6	1.4751196349919837e6	1.4839128835912736e6	1.492676161730957e6	1.5014734041278835e6	1.5102643436358843e6	1.5190901129901414e6	1.5278751142323005e6	1.5366886195991642e6	1.545514345179289e6	1.554333339906363e6	1.5631589593300142e6	1.5719745130634212e6	1.580831825825309e6	1.5896760770180065e6	1.5985239135342084e6	1.6073585911970017e6	1.6162445287907016e6	1.625101806267882e6	1.6339604432339878e6	1.6428642128731858e6	1.6517377246793488e6	1.6606219100885978e6	1.6695170367658597e6	1.6784006832107124e6	1.687312997756927e6	1.69621605679556e6	1.7051299300991471e6	1.714041103239376e6	1.722969652235403e6	1.731904694414696e6	1.740834098841651e6	1.7497689285279936e6	1.758713656373025e6	1.7676601161374436e6	1.776613860470166e6	1.7855741923781747e6	1.7945218871306218e6	1.8034919095561681e6
Ξ⁻	0.03317681664190004	9.99532450303171e-7	1.1470678956807628e-6	1.1870137142967277e-6	1.8833353635061944e-6	4.667256220059131e-6	1.323751026288746e-6	4.221618761804914e-6	8.180235468346097e-7	3.0208254034427944e-6	1.2486328867731885e-6	8.550532933779353e-7	6.550080444419436e-6	4.3622773007974095e-6	4.090650804502441e-6	4.154183658716742e-6	1.9962337385664398e-7	4.571919979783875e-6	5.337301387792582e-7	3.0847962446244683e-6	2.3192161142482916e-6	6.790730312574319e-7	2.3561809690058266e-6	1.0576366068100444e-6	3.00661346884553e-6	6.940931975404268e-6	5.841650318905249e-6	2.5571434140217784e-7	2.1109256778741425e-5	6.73813931611113e-7	5.687904878415334e-7	1.952073344102238e-6	2.744514331793984e-6	8.075416742463399e-6	4.879925416232599e-6	5.469456629615416e-6	8.902970578352009e-7	0.00010871737770902986	6.069833672145084e-6	2.2630693791427767e-6	1.3283646416275918e-5	1.9039775013220966e-5	4.996615199098518e-6	3.592358252004489e-6	0.00015954515845767299	1.1845368172606082e-6	4.934295655938012e-7	7.276407658088702e-6	2.0610433006019624e-6	1.052426307992563e-5	6.173213391128165e-6	8.129236846912092e-7	6.615551954862451e-8	2.3048879787235275e-6	3.2911523670508124e-5	8.518750950938523e-6	1.354007462932316e-5	5.185507219696619e-6	5.058977725780801e-5	0.0007790845466513836	2.9269376434618165e-6	2.888240316726605e-6	2.689515657110762e-6	0.00013361526053800446	1.1742735890601092e-6	1.529533904574428e-6	3.990301845603747e-6	5.049514048457388e-7	1.5496826127847685e-5	2.149447606219371e-6	4.7408392851497547e-7	4.577681568082189e-6	1.553033953399623e-6	6.394861545456634e-6	1.725241007424046e-5	6.651482093523605e-6	1.5035864781669654e-5	9.942179572818894e-5	1.906113535947044e-5	2.001329394420604e-5	8.031788911975155e-6	6.36496177767207e-6	4.28585843399029e-6	0.0015795453017005518	3.342170738100538e-6	1.6182050901816228e-5	1.2832369110673074e-5	1.0165047865481081e-5	0.000648696357109446	5.294773560037013e-7	4.503461611726735e-6	2.6259034015974433e-6	6.383864121750713e-6	0.006213168044325547	2.9010314154030923e-5	5.549670437307076e-6	0.0002798210276765238	2.4394298631310107e-5	1.5872864241062521e-6	1.660020200566618e-5	9.134639673042013e-6	1.3248047127123583e-5	8.547972513618707e-7	2.094361808738955e-6	9.185124734348763e-7	2.4898860834115904e-6	9.003937511094983e-6	0.0007829641472455749	5.133168562830857e-6	3.6012185182810383e-6	3.689121478362507e-5	5.801860374471701e-6	9.960615763835315e-7	2.29811877696627e-5	2.476402400415127e-5	5.99969550580733e-6	7.133862450631496e-6	7.261076826629252e-6	6.588700113430844e-5	6.683575191401113e-6	1.3395107668759021e-5	1.5288803994414576e-5	1.6159335607031738e-6	6.309355411307738e-6	0.00039400316561088815	4.055516241360463e-6	1.5128460852087914e-5	2.6765259599241523e-5	9.526743098119712e-7	5.10965538522968e-6	8.684094844975432e-6	1.0458946764306038e-5	2.5895977943410942e-6	1.0360666952792734e-6	3.251069077457116e-5	3.02325469456978e-6	0.0004503271048047705	1.3900559935676986e-6	3.796513529963091e-6	1.2152053961654486e-5	4.44890944462129e-5	4.143122758657329e-6	1.034181688327111e-5	1.0944604793738618e-5	5.955402155290403e-6	1.9391312660081204e-6	0.000983038219675524	1.2986622300271088e-5	8.945337770878505e-6	2.415942070875328e-6	8.139877616757808e-6	2.4736592357260805e-5	7.76659234666615e-5	1.2340105622464915e-5	8.680815402322742e-7	6.57252098577099e-8	5.747483494632988e-6	0.001696193608738705	2.899845613951689e-7	3.2319541213968905e-6	5.335567688181184e-6	1.3313809616964508e-5	8.865340212615198e-6	4.103251284241458e-5	3.950570604065488e-5	3.3108930410731836e-6	5.103305380525539e-6	4.668851668562271e-6	0.00011624229479162772	3.2195462917388035e-5	4.7633970664696925e-5	2.1389705084888907e-5	9.088796696888764e-6	1.2832118985865897e-5	2.240545464080794e-5	3.15818253827643e-6	0.0006675935983560186	1.4943267605746298e-5	6.1770508587828464e-6	0.00016505096842102203	0.0014899805655061472	2.5439575833286752e-5	2.261440936400515e-5	2.258235416090333e-5	3.312818521821957e-6	2.936425748053029e-6	1.0659899727719175e-5	1.9631554766220184e-5	1.7088796728247436e-5	1.3482391029959289e-6	1.6372165815937602e-5	9.143993060591836e-6	1.4188208755729636e-5	1.6889089916058544e-5	3.989154598625451e-6	1.290299911842722e-6	3.095775261495111e-5	7.919588972769139e-6	5.969031890131302e-5	0.00017447164354832568	4.846002146923062e-6	0.02672476034026086	1.4776819449244102e-5	9.960169028647668e-8	1.3650086863061902e-5	3.045940205553087e-5	6.254902653218677e-5	1.7726448173662569e-6	1.379494142882079e-5	7.841780630043512e-6	0.0026108639129324295	0.0014809503929674598	0.008501381318084702	0.0013991882156544051	0.006198474589998384	1.0168796923834677e-5	0.00682772723358724	4.9872840136845725e-5	1.1222594370728539e-5	0.005073549355362532	2.1198030567160845e-5	0.010190807370356582	8.830985423524738e-5	0.012068318659684345	6.0026177606497894e-6	2.827276315534678e-5	0.0028181816957725354	0.001690077767896169	4.2347690197377014e-5	0.000836447809470428	0.003862627831925472	0.0052951189291869346	0.033751630274487236	4.3190726090237685e-6	0.00036313669939894275	0.004086903244017667	0.0053763504538827485	0.01215286262292805	0.0006198112187934197	0.0006144195075289673	0.0018003303574697998	0.009392828566592043	0.021252431618449096	0.018441895997655618	0.02439058163924246	2.917507426845636e-6	3.4186087671657864e-5	0.0009511055700536285	0.0011591792672055623	0.001554818506872077	1.5202502367461355e-5	0.011229578099877242	0.023730943392491554	1.4201186675742867e-5	0.01106033722395428	0.001331240179522667	0.004294876941952963	5.050844364872954e-5	0.0016644311812626937	0.002329696648328729	8.626103222493724e-5	211.19694004318285	4.331258392860575e-6	0.02336767072321249	0.045845217473725636	0.0630755982517509	0.08958782941629886	5.0506501879911816e-5	0.01012891992920707	0.018934862117720722	0.035320684767062925	0.05669087975584969	0.052641596287527535	0.08037182384557033	0.1122377441124113	0.11533803954871176	0.155603324023755	0.1963712113109716	0.2561420158646459	0.30495005709553197	0.38416974323551184	0.4906799601752563	0.5694120177749936	0.744512160490625	0.9200346800945731	6060.292435749043	30219.86012456997	36654.8813317694	43250.09217345978	50001.044993497184	56890.18903988455	63886.85303260506	71000.617858782	78208.08567009275	85498.65516452043	92866.72547658005	100310.21329282415	107822.32141700659	115394.46275025164	123026.81874463399	130703.78208812771	138439.24791532682	146219.25886912912	154042.9418482321	161913.1463013063	169808.6773210394	177756.02274387676	185731.44276387384	193740.33719778486	201783.61529747548	209849.6277041056	217953.6243765209	226079.51051342106	234228.47948846998	242406.8453777158	250603.8266008607	258825.60901515724	267069.5720097052	275329.7963752371	283614.49851612345	291905.5889878467	300226.2210127608	308563.7978543463	316911.94486419525	325279.4166403849	333654.720899802	342042.6356531288	350455.0751754848	358875.32709667244	367307.538827784	375748.80979940976	384200.84136263374	392663.2092357016	401134.0446945256	409616.58589457825	418102.93292400707	426604.2235307136	435108.4680837907	443619.9119003389	452144.2316645024	460674.21544592397	469204.616849246	477754.10738137574	486290.88563086494	494842.489599547	503398.7006050681	511956.6682582574	520518.01393321116	529084.4594454523	537657.2590264512	548891.5211618152	554756.3163159364	562022.0443067293	571966.3134940484	580546.2594257634	589125.0319878889	597712.9432515581	606293.1461603729	614888.968404366	623468.613845067	632055.6468412206	640640.0721886723	649232.6113601389	657825.4772745181	666400.5296794059	674988.292830461	683570.7715298723	692148.0388936473	700713.2434368341	708110.8057395341	715428.7531412515	722856.7753001055	730196.2992654237	737449.8128181241	744613.4464118193	751710.1143678963	758750.2537744992	765719.8877747162	772643.7826932762	779516.9727741242	786342.2432205239	793129.3674864394	799876.932123864	806580.6454464365	813245.0514268712	819878.6010954301	826477.3393967564	833033.8530052297	839580.1335433308	846081.2930940299	852565.7019969246	859013.9264785175	865437.2372048461	871837.9933741853	878206.1601623073	884556.8418852116	890878.3217370873	897183.7440803306	903466.2677953744	909721.3901134601	915955.0066856231	922173.3034382738	928368.9812898306	934542.9571606988	940699.7403762884	946835.4842691558	952954.2366109343	959056.3654405378	965142.4849296166	971198.1410348347	977246.819716299	983272.9445674684	989286.5392723616	995279.176069828	1.001265088960981e6	1.0072291373335323e6	1.013174047302025e6	1.0191072862292618e6	1.023821320923252e6	1.0309452754980389e6	1.0368355315684294e6	1.04270579999326e6	1.0485614847085954e6	1.054406465712823e6	1.06023606117071e6	1.066049920377013e6	1.071847862288242e6	1.0776297151266097e6	1.0834191026505537e6	1.0891810399917366e6	1.0949265666625423e6	1.1006625454896388e6	1.1063854205217273e6	1.1120874424724989e6	1.117788370106825e6	1.1234772513231859e6	1.1291341003976718e6	1.134803270073098e6	1.1404483549635068e6	1.1460787891538236e6	1.1517023471707925e6	1.157309362143768e6	1.1629070065603792e6	1.1684814411943627e6	1.1740701262298457e6	1.1796252083800929e6	1.1851781143455324e6	1.1907166344975266e6	1.19624313594916e6	1.2017553023443508e6	1.2072592477474615e6	1.212751289524587e6	1.2182245622564526e6	1.2236887920841796e6	1.2291522584772562e6	1.2345992981587036e6	1.240040118105802e6	1.245452985367349e6	1.2508598997556963e6	1.2562586647070092e6	1.2616451351536233e6	1.2670184175974254e6	1.2723787561135886e6	1.2777280926814247e6	1.2830610774878769e6	1.288385942448984e6	1.2936959940355283e6	1.2989773112286166e6	1.304257341683729e6	1.3094911399617575e6	1.3147143589284462e6	1.3199395968508143e6	1.3251547103501821e6	1.3303661582863843e6	1.3355690236595836e6	1.3407775719195947e6	1.345982270952964e6	1.351181873517312e6	1.3563534462961275e6	1.3615387622552463e6	1.3667118412324507e6	1.3718930366256826e6	1.3770629868763566e6	1.382225043642416e6	1.3873918539743852e6	1.3925462207455216e6	1.3977002712949873e6	1.4028478317636633e6	1.407991378759355e6	1.4131356768075891e6	1.418275280667447e6	1.4234086811496292e6	1.428525410726032e6	1.4336530409378894e6	1.4387709892539585e6	1.4438995914401435e6	1.449009356400464e6	1.4541163401188545e6	1.4592212215005972e6	1.46432266722864e6	1.4694224392119597e6	1.4745138961684962e6	1.4796085011903194e6	1.4846951130247756e6	1.4909224392602274e6	1.494859534524749e6	1.4999402820832455e6	1.5050142490982935e6	1.510083505496073e6	1.5151606454981554e6	1.5202127134020787e6	1.5252835051990822e6	1.5303335868982363e6	1.5353905932139102e6	1.5404443814965333e6	1.5454952289023555e6	1.5505334685343425e6	1.5555794748747286e6	1.5606195603970964e6	1.5656547181771216e6	1.5706939844803405e6	1.575556526928439e6	1.580768329718471e6	1.585777613764022e6	1.5908089915815194e6	1.59582507023074e6	1.6008553867163241e6	1.605860651394663e6	1.610858571735289e6	1.615885335670164e6	1.620889679367081e6	1.6258915277361802e6	1.6308908005725215e6	1.63971327584127e6	1.641129124262582e6	1.646133577686292e6	1.651123814905813e6	1.6561183966876932e6	1.661139905278335e6	1.666097752163919e6	1.6699166179816958e6	1.67581533353098e6	1.6807883605619334e6	1.6857725868905133e6	1.6907517132267351e6	1.6957259158762405e6	1.7007002589337565e6	1.7056664733651835e6	1.710642668700368e6	1.7156027637343435e6	1.720565153375633e6	1.7255290575786564e6	1.730490002848288e6	1.7354472709762913e6	1.7404032112352208e6	1.7453664594412474e6	1.7503105620140044e6	1.7552660542189642e6	1.7602155182048685e6	1.7651618751714784e6	1.7701067949778272e6	1.7750555069938067e6	1.7800017841463052e6	1.7849406194670731e6	1.7898837995074247e6	1.7948166427453386e6	1.7997539447794503e6	1.8047065215334927e6	1.8096303488479494e6	1.8145657287797823e6	1.8194976404226455e6	1.8244275645265284e6	1.829357709571779e6	1.8343180865406333e6	1.839216194049264e6	1.8441363170858417e6	1.8490646934060773e6	1.8539916736180533e6	1.8589103417703067e6	1.863833128314911e6	1.868752536002868e6	1.8736539127704338e6	1.8785937752399037e6	1.8835026366334492e6	1.8884235204169531e6	1.893350528250548e6	1.8982492625706426e6	1.9031621479910412e6	1.9080772398638267e6	1.912992782998554e6	1.9178853921599174e6	1.9228043865771028e6	1.927714029204091e6	1.932626150882613e6	1.9375329319153582e6	1.9424387576449572e6	1.9473465728074324e6	1.952249460835048e6	1.9571431746813175e6	1.9620591174663575e6
e	4.84478346053337e-7	0.043339802624088875	21.277067943231913	54.02367466663521	106.78601532810035	179.62272888562393	274.41453170839776	390.564746527932	530.123827776914	692.4864539329874	876.4259625570901	1081.376782339094	1311.245726121481	1564.6269648276011	1838.9125968252968	2132.5112791048828	2451.0256039454835	2787.6626203072847	3137.957735930401	3521.9276526094854	3917.8611850483144	4336.188563738886	4765.6516075815325	5220.071318948197	5693.883624426329	6182.404188515121	6683.811757915231	7203.103986530465	7742.217275668674	8292.2261898132	8863.882059301968	9440.467748100122	10034.798379742382	10650.003830434429	11270.88432657718	11905.558463303789	12556.044778801723	13217.412362085819	13891.375376767415	14578.61146537221	15277.63067128961	15984.052124998287	16697.99506243232	17431.156639995865	18172.46784506712	18924.30760556593	19686.311750218207	20465.758507631985	21233.602918410787	22023.819872151795	22824.747767691148	23629.075044749814	24439.08614704468	25266.7401519562	26102.519185447283	26941.922807269417	27788.884411249255	28644.66367570385	29508.391751086023	30371.945555919272	31258.042162662714	32140.558580011046	33034.59914949984	33938.431925668505	34840.40962333582	35758.897714081126	36674.61900926025	37597.04888670165	38530.78928854532	39467.75589596852	40386.59129767746	41302.16794155186	42210.38972647019	43119.879770624546	44020.973470985286	44932.86328807619	45840.46109773617	46754.35175655093	47663.50114693141	48570.3696371051	49487.34695020345	50397.16982419294	51307.558462090135	52227.98562574972	53138.83665960503	54063.745394681195	54981.03505733311	55900.33643223114	56833.87673645251	57746.0130828088	58676.1478528277	59603.75733247498	60533.564118347145	61471.650649007584	62397.02621229401	63332.44751869839	64259.1188444007	65202.29551271598	66138.95252070409	67089.35325751899	68031.02469512756	68973.76097139622	69921.3311052381	70864.80437818752	71820.93173930177	72767.8690387935	73724.2243559192	74677.2442201383	75636.19721154324	76593.88973368175	77557.90897011908	78517.91189938015	79487.07782134884	80454.4231909156	81422.88896180158	82391.88385501184	83362.36531882209	84340.41093889628	85316.20467304139	86293.5270751539	87272.81797648755	88256.25946578757	89248.26068279753	90226.05654186416	91206.43597099716	92207.31998913636	93197.7206978093	94178.25808375092	95190.00303133213	96185.59911734417	97189.56785869779	98185.55853215425	99195.56087472924	100201.69591942662	101208.64402942224	102214.225751013	103226.58581754798	104241.59620128703	105258.69696703719	106279.6636018655	107299.0002076412	108320.80956650541	109348.07538792954	110373.8566584664	111403.22197534126	112425.23083827691	113462.61350869245	114497.06141896878	115537.04562260225	116571.90208292575	117611.36057323965	118655.86124049833	119700.48305315306	120747.05925032806	121796.14700594604	122849.25080390135	123902.807686098	124960.1888202101	126013.54351597416	127070.77636288606	128139.30895387125	129196.3709569294	130265.5412381693	131332.27334410392	132405.89942559061	133473.07025998394	134535.68659700576	135625.78067403025	136707.47145395388	137784.83743218257	138870.85238353998	139953.53765858852	141039.28640740283	142129.09206627234	143220.23201093197	144317.80958536817	145415.07587385993	146514.28588566216	147611.39493638647	148714.5562395141	149820.1840108146	150925.35457696076	152034.17770862315	153146.47983703416	154253.57874938133	155375.8685384233	156495.61545188312	157613.11981854707	158735.9728027566	159855.19785545752	160985.68636021588	162108.36844953967	163244.92157916966	164375.06249611924	165512.34775860782	166648.39686850813	167789.07448762297	168929.25456418362	170071.5178903209	171217.9731313991	172366.41707173304	173517.16335024952	174666.7081549284	175830.07063327153	176979.5374758081	178139.68802104748	179304.68112278296	180456.80626930343	181627.25825797662	182792.7298201254	183969.86235851402	185139.0572322897	186313.38329878915	187484.27250670095	188666.78617164565	189848.64591166063	191027.82693406066	192215.08270459055	193402.0514625906	194594.29755330028	195786.28059968984	196982.60423144136	198176.01986339223	199376.45202665427	200572.50500282506	201777.516683359	202982.24609859713	204187.0869603924	205399.98484647583	206610.11809202775	207823.53811276634	209038.09055501997	210255.49577738694	211480.1389756914	212700.49151033058	213925.7901525345	215151.1013217869	216381.93573078423	217612.5485697018	218843.57543488606	220080.2867374235	221318.87080103275	222559.911285316	223800.28914224036	225041.03164674935	226291.7136443968	227537.92291661762	228789.68741070823	230042.11213694158	231294.80157914097	232553.31416585424	233811.9972547554	235075.83897523308	236338.21407136042	237606.434879068	238875.47621296628	240144.0613080061	241416.65896091016	242689.20266138646	243967.66994268066	245196.83531901392	245989.40337304253	245884.70868751872	246708.19959944714	247527.30055712583	248320.8508644351	249082.68166474698	249823.08453262135	250540.25866406626	251236.41138800868	251905.04419559808	252563.36968042713	253190.5577522755	253804.36496615893	254397.4084773285	254967.66312379227	255523.10182527237	256059.65250701117	256574.8903456077	257078.14008243923	257556.23108822628	258020.92293050356	258468.50321908254	258898.54798869466	259310.88360104914	258233.36584153207	252990.68217352498	251884.8170665157	250742.47713818387	249564.61275774566	248352.15439515078	247115.81983884453	245855.69320093817	244573.3731740583	243273.92283625685	241958.0399620936	240629.52385245336	239285.15837951287	237931.57722866608	236564.7132107666	235191.69362963864	233808.17550505584	232419.77121293117	231023.43723687914	229621.44252689698	228214.25962685765	226800.1804889059	225384.76388004897	223968.25097018597	222544.15646789403	221119.9541066418	219691.2809686448	218261.89342220887	216832.4937886392	215399.87823847626	213968.33266801568	212535.2355656014	211102.99344210397	209670.1904268718	208236.53475846504	206802.51121717837	205374.74247468676	203943.85408971753	202517.45962990753	201089.28508885944	199662.13876480557	198240.3705669643	196817.42693891266	195397.6431004219	193979.11712520107	192565.80898697174	191150.74058807536	189742.2432865013	188335.98203843637	186930.1346841802	185533.58904950306	184132.53379803628	182736.7871463002	181347.8483591876	179957.91602726962	178573.16188170528	177192.59405617052	175810.09926090363	174441.54584462685	173073.20931441928	171707.75388125956	170346.18075175714	168989.65544606195	167636.70675498992	166287.7537213782	165166.7945482508	163600.57832888752	162162.24453766787	160935.87835094013	159611.00981935937	158288.3499341056	156972.64267676952	155659.90146590775	154348.51432198597	153049.67006766255	151751.33209632625	150458.98050114466	149170.6488627996	147884.92982743788	146609.78184754497	145335.68387259578	144068.45698084572	142806.47056702588	141550.5291334883	140252.05102771838	138904.4836531348	137606.13851131473	136302.73790438817	135002.37987074576	133703.97936620217	132407.78657430594	131112.20888859092	129826.10979173193	128540.9154607971	127259.96866734476	125984.19803044824	124714.45213944511	123449.80525477446	122187.20528656624	120933.09137001543	119682.61148077995	118437.4576392331	117199.64587747585	115967.98447493049	114745.973292807	113520.14215799437	112308.09932223523	111099.1033155582	109895.6339274351	108700.85551364446	107511.99507748745	106328.81516694384	105151.51586546414	103976.70574248867	102819.72810561667	101663.84930445158	100511.61637377655	99370.11719362166	98233.19313096345	97103.66743001092	95981.09765488238	94865.24789872595	93753.6359590618	92653.93661202422	91557.32922685999	90462.66147285573	89386.35214259283	88313.33405485708	87245.91382507881	86185.7330616892	85131.54365079461	84086.72729223937	83046.68042464464	81957.74077552363	80989.59117321396	79969.78638130138	78960.12206232935	77957.71694911031	76959.7839290633	75970.60806735585	74988.54245983505	74015.40039445083	73046.86969674645	72083.38679652268	71129.4374200957	70183.12954635701	69244.03822040376	68311.91256352708	67383.98722081985	66468.01672346621	65558.71837602921	64654.662545092666	63757.49935850962	62867.99757766992	61985.596371671774	61110.86226913321	60243.19342798708	59381.701078750695	58526.66908625409	57681.22214801795	56842.97573053194	56009.045501949295	55184.168607859174	54364.93269583162	53555.62595370507	52751.33799594613	51954.466237733526	51167.378211942174	50381.105648601	49604.80019445463	48836.17050727934	48074.9497128908	47319.962707738254	46571.473688961894	45828.54138707836	45095.381796735506	44368.859001961435	43647.279269716826	42933.653704869066	42227.00505342405	41527.68246989197	40836.96960157755	40145.128074684246	39461.73308482656	38787.306519920494	38116.492571182614	37454.1513423531	36799.45157138514	36151.91760625172	35514.61662548169	34877.89924325913	34253.045263570326	33639.96059728851	33023.49667868613	32418.581430794882	31821.58749409612	31231.35086226095	30649.24287169442	30074.3981392399	29502.5970140623	28941.305985195788	28386.64632507647	27839.677591381598	27298.01500339018	26763.228668885356	26235.430369947844	25713.326555279902	25200.487498372007	24692.712108391268	24192.758275471075	23697.899851378064	23209.650655433234	22729.144817189128	22255.013459351503	21785.974562070463	21324.969585754392	20868.86163212037	20420.151739696754	19977.432917508446	19556.421120070085	19110.860057467984	18686.623552580557	18269.033594365465	17857.7558892408	17451.348075190286	17052.37429516542	16657.672555492292	16270.871039289405	15888.350016905766	15512.89466227579	15143.527894796716	14781.233539571933	14420.200929489318	14067.814863033584	13721.05720410277	13379.807385981187	13045.198040472013	12714.479567352897	12388.636216000483	12070.953409048216	11754.01597305329	11448.533050945565	11143.913775252448	10845.79550136291	10552.448132762049	10266.168788417444	9984.724388040506	9707.450415648998	9476.786377045099	9170.93931091583	8909.197603948453	8652.328182447112	8400.36665095923	8154.673768467325	7910.904705108947	7662.318196046167	7438.549141273865	7206.670373706154	6987.105538902327	6767.9638335335985	6554.095655422857	6343.878738264663	6139.011442095018	5937.553686199656	5741.696240129987	5550.107586124396	5362.172082633595	5178.505929220012	4999.4908072047065	4824.030710571835	4652.056637812649	4485.8999253245165	4322.335157541504	4163.3109134494525	4008.242968478642	3857.172909800826	3709.4468394707237	3566.016498029113	3427.9163300411897	3289.8816475494923	3157.1262695313617	3028.179218400446	2903.9220854911837	2780.470725519803	2662.2776035447678	2546.6637208508723	2435.535546411076	2326.4554160477023	2221.4625655210684	2119.1340809989633	2020.6034378057177	1924.632509335472	1830.8263410293343	1742.4242381534395	1655.7965314102362	1572.4264320675923	1490.3570999586361	1413.0559135853714	1337.430598349076	1264.615567440008	1194.3024131890659	1127.1576878351445	1062.3401335807582	1000.0408960775917	940.5710666497607	882.1143684087592	829.0193727046897	775.8271224733764	725.351389716301	677.5463399700683	631.1341546205699	587.5594875800248	545.3459567265501	506.08822685378533	468.00316375467014
μ	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	19.687321179506068	126.60390640997514	281.3549916200551	469.29927062578105	685.4667841650466	923.232673424041	1184.8638344298708	1464.059221924051	1762.3684075990354	2074.791453903529	2400.7907764219217	2743.963152572151	3097.014296521128	3462.0168110540067	3842.2652075259475	4229.037854619232	4631.8715174954295	5040.912427831425	5459.895932277471	5894.193143031753	6326.726877782962	6775.764652466224	7231.253802951226	7695.187942221942	8170.423288041541	8645.99729179288	9133.313442268007	9622.351181520842	10126.284088148974	10632.689087523593	11152.378930613158	11672.913277578058	12199.450793095875	12733.969687063993	13271.270675712463	13820.800374658147	14369.878349402059	14929.148872631093	15491.059132791634	16060.95814227091	16634.47519755088	17216.064569421258	17799.383674501405	18392.359436062285	18988.20832600876	19588.632067734423	20193.172925174833	20802.342875591814	21419.914103772724	22039.627180585776	22663.791444665887	23292.62193260389	23927.469762782242	24571.165911317294	25208.83406827899	25851.29340544928	26510.325659762995	27165.503916940233	27817.078688339585	28492.371355459174	29159.77623833296	29835.63510135656	30508.882917825067	31194.35013715549	31879.887144594464	32568.615416244236	33258.988804605804	33956.567723186585	34658.49244329578	35364.34364392946	36075.32664116321	36787.575034779074	37503.91262183965	38226.413621219865	38950.16600930845	39678.71025523268	40404.24959695574	41142.90579464924	41881.642320331135	42626.47771058279	43369.73784087808	44118.372317162015	44872.690678038554	45629.11875870673	46388.95534549457	47152.58375131133	47921.08410670281	48691.83612216213	49467.28572265209	50241.64384282295	51020.69062324257	51809.904320136666	52592.43722551223	53385.71728011411	54178.94763326655	54979.050908712095	55776.05286419651	56571.32059770515	57388.85508580114	58201.76549626809	59013.062120753246	59832.49972722068	60651.027717183184	61473.45503660271	62300.526369048	63130.16412106835	63966.24242814888	64803.61090442093	65643.97189133108	66484.21143617037	67330.56072851678	68180.26503657734	69031.06101835139	69886.09868585934	70745.2382027299	71601.75086900833	72471.4143002541	73340.49129152857	74209.18752603493	75083.39143115134	75956.09952742938	76838.91914076808	77716.94704840767	78607.13008721525	79493.57777914083	80386.90800492869	81280.53151095954	82179.05094321513	83078.41938608489	83980.65948575722	84887.43148082218	85796.98738540226	86709.56732966917	87622.37962616693	88547.35522621447	89462.44515558108	90387.19792324054	91316.96677705174	92237.59159383945	93173.99346122103	94107.53173207652	95051.53232954835	95990.27034244293	96934.22174379388	97876.48904121858	98829.1914628582	99782.43939893178	100734.58295116629	101694.30025414194	102654.83048821882	103620.67120497148	104587.32899452191	105558.5309481008	106528.38297752038	107504.94439417758	108478.93695648863	109461.21695248371	110444.25136672452	111428.35055926416	112420.00366969124	113410.35891606433	114404.35896677904	115400.23405445802	116399.3893692116	117405.42563030904	118408.8656567124	119417.29539816317	120426.65045505673	121441.46694532143	122457.00475884779	123473.77931797135	124496.14118416877	125520.93837583651	126548.64941332399	127576.68439434259	128605.88563806289	129644.19754513315	130679.65218876206	131720.5741806795	132762.89091929834	133806.26583699547	134855.32642705934	135905.35859155722	136960.52072099425	138015.277092691	139075.73370502543	140137.68717358727	141200.06165843844	142266.59522735453	143333.8759647977	144406.9151540044	145439.3144182187	146105.38890793253	146017.38638575035	146709.72249539843	147398.68435355023	148066.4543445389	148707.8080010662	149331.3795685804	149935.6281919315	150522.39054840498	151086.16511304406	151641.44673436385	152170.64653635913	152688.72704894593	153189.44206749942	153671.06379624587	154140.31099838755	154593.7305653357	155029.25864727458	155454.76560079033	155859.10286995413	156252.20340569536	156630.9172331675	156994.8752727734	157343.92051025532	156431.948192913	152001.97915984626	151069.10712402817	150106.04814276603	149113.664430479	148092.80217796366	147052.54052113637	145992.99794738743	144915.56652104025	143824.5436355891	142720.55435972728	141606.8222029957	140480.68744494402	139347.7409016044	138204.61062141697	137057.28715744612	135902.16912303085	134743.96931692655	133580.17365154193	132412.6994190532	131241.96383461187	130066.57151916905	128891.16470613064	127715.95907194687	126535.59728831796	125356.29640071282	124174.46287280264	122993.22433594007	121813.17627560836	120631.69234522071	119452.3246905447	118272.9293535043	117095.50315311202	115918.8974689967	114742.89067702228	113567.8985069237	112399.35588375716	111229.60299475069	110064.87922688283	108900.07524990835	107737.50049234179	106580.70727699072	105424.37574815872	104272.04471338801	103122.18300971016	101978.01012137556	100833.89125217222	99696.57506260331	98562.56757764034	97430.4159300864	96307.2828434555	95182.07450131913	94062.69650517602	92950.35291618576	91838.80845872978	90733.01430729452	89632.18520651247	88531.4661997065	87443.49371593479	86357.35562284826	85275.1854984807	84197.78922516975	83126.09760831477	82058.95765453613	80996.71139113493	80115.34351280425	78885.95869014077	77759.1148894685	76799.99525079987	75765.58332108903	74734.7309341836	73711.14509948979	72691.73264256738	71675.26229591631	70670.40659249146	69667.85529920978	68671.85653518085	67680.90375579879	66693.93133316403	65717.0504569779	64742.97287020757	63776.16347392888	62815.38303377804	61861.25092021675	60876.987031502416	59857.9015652167	58878.38326109616	57897.406740120336	56921.11560181679	55948.72587380272	54980.45880365359	54015.16346882863	53059.46207364695	52107.001472177966	51160.29332731706	50220.046056413936	49286.9021679785	48360.199120419216	47437.73160248608	46524.22488125403	45616.160845294755	44714.79542730074	43821.60318163454	42935.73684562197	42059.71834799373	41183.93253654361	40320.98615679118	39463.23357502676	38612.4674897393	37770.937300876896	36936.70115300628	36109.61599944659	35289.846111069615	34475.06844755472	33675.91304881023	32880.816414533474	32091.58673808188	31313.094044729714	30541.14978659959	29777.697939712172	29022.456270114737	28275.28658911855	27534.5612373848	26805.403935880982	26081.98213533447	25363.6032529148	24661.031743948883	23964.41497066923	23275.301147710805	22594.780828831368	21922.082545567588	21259.38252219263	20603.787150387325	19921.855451583044	19319.52470376957	18689.198795500964	18069.443228282846	17458.499814458683	16854.718378364774	16260.731582443352	15675.57404123184	15100.349390461082	14532.551284349067	13972.508754705612	13422.868000075994	12882.559439924044	12351.380414811334	11829.23644394211	11314.653746507745	10811.968124043584	10318.296631009616	9832.940889206968	9356.866632364738	8890.543011592626	8433.738842741204	7986.813910125234	7549.531828135976	7121.536432470992	6703.073187432197	6295.743690893264	5898.468509149179	5510.019741535391	5132.729438650525	4765.155883202559	4409.33954291762	4063.2583536726665	3728.1292892400747	3405.078686870915	3090.6768791158793	2788.854777383138	2498.9062351363077	2220.9858279851173	1954.9818812581466	1701.367995788862	1460.2788544491389	1233.5351355574303	1020.6824717469802	821.9790778948891	639.1461294917257	473.01229921242435	325.1291416403527	197.8024348366214	92.93200189247295	19.211591234209692	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0	0.0


==> anc/nrange.dat <==
n(MeV^3)
0.0
15367.716611674005
30735.43322334801
46103.14983502201
61470.86644669602
76838.58305837002
92206.29967004403
107574.01628171804
122941.73289339204
138309.44950506603
153677.16611674003
169044.88272841406
184412.59934008805
199780.31595176205
215148.03256343608
230515.74917511008
245883.46578678407
261251.18239845807
276618.89901013207
291986.61562180606
307354.33223348006
322722.0488451541
338089.7654568281
353457.4820685021
368825.1986801761
384192.9152918501
399560.6319035241
414928.3485151981
430296.06512687216
445663.78173854615
461031.49835022015
476399.21496189415
491766.93157356814
507134.64818524214
522502.36479691614
537870.0814085902
553237.7980202641
568605.5146319382
583973.2312436121
599340.9478552862
614708.6644669601
630076.3810786342
645444.0976903082
660811.8143019822
676179.5309136562
691547.2475253302
706914.9641370042
722282.6807486782
737650.3973603522
753018.1139720263
768385.8305837002
783753.5471953743
799121.2638070482
814488.9804187223
829856.6970303962
845224.4136420703
860592.1302537443
875959.8468654183
891327.5634770923
906695.2800887662
922062.9967004403
937430.7133121142
952798.4299237883
968166.1465354622
983533.8631471363
998901.5797588103
1.0142692963704843e6
1.0296370129821583e6
1.0450047295938323e6
1.0603724462055063e6
1.0757401628171804e6
1.0911078794288542e6
1.1064755960405283e6
1.1218433126522023e6
1.1372110292638764e6
1.1525787458755504e6
1.1679464624872243e6
1.1833141790988983e6
1.1986818957105724e6
1.2140496123222464e6
1.2294173289339202e6
1.2447850455455943e6
1.2601527621572684e6
1.2755204787689424e6
1.2908881953806165e6
1.3062559119922903e6
1.3216236286039643e6
1.3369913452156384e6
1.3523590618273125e6
1.3677267784389865e6
1.3830944950506603e6
1.3984622116623344e6
1.4138299282740084e6
1.4291976448856825e6
1.4445653614973563e6
1.4599330781090304e6
1.4753007947207044e6
1.4906685113323785e6
1.5060362279440525e6
1.5214039445557264e6
1.5367716611674004e6
1.5521393777790745e6
1.5675070943907485e6
1.5828748110024224e6
1.5982425276140964e6
1.6136102442257705e6
1.6289779608374445e6
1.6443456774491186e6
1.6597133940607924e6
1.6750811106724665e6
1.6904488272841405e6
1.7058165438958146e6
1.7211842605074886e6
1.7365519771191624e6
1.7519196937308365e6
1.7672874103425106e6
1.7826551269541846e6
1.7980228435658584e6
1.8133905601775325e6
1.8287582767892065e6
1.8441259934008806e6
1.8594937100125547e6
1.8748614266242285e6
1.8902291432359025e6
1.9055968598475766e6
1.9209645764592506e6
1.9363322930709245e6
1.9517000096825985e6
1.9670677262942726e6
1.9824354429059466e6
1.9978031595176207e6
2.0131708761292945e6
2.0285385927409686e6
2.0439063093526426e6
2.0592740259643167e6
2.0746417425759905e6
2.0900094591876646e6
2.1053771757993386e6
2.1207448924110127e6
2.1361126090226867e6
2.151480325634361e6
2.166848042246035e6
2.1822157588577084e6
2.1975834754693825e6
2.2129511920810565e6
2.2283189086927306e6
2.2436866253044046e6
2.2590543419160787e6
2.2744220585277528e6
2.289789775139427e6
2.305157491751101e6
2.3205252083627745e6
2.3358929249744485e6
2.3512606415861226e6
2.3666283581977966e6
2.3819960748094707e6
2.3973637914211447e6
2.412731508032819e6
2.428099224644493e6
2.443466941256167e6
2.4588346578678405e6
2.4742023744795145e6
2.4895700910911886e6
2.5049378077028627e6
2.5203055243145367e6
2.535673240926211e6
2.551040957537885e6
2.566408674149559e6
2.581776390761233e6
2.597144107372907e6
2.6125118239845806e6
2.6278795405962546e6
2.6432472572079287e6
2.6586149738196027e6
2.673982690431277e6
2.689350407042951e6
2.704718123654625e6
2.720085840266299e6
2.735453556877973e6
2.7508212734896466e6
2.7661889901013207e6
2.7815567067129947e6
2.796924423324669e6
2.812292139936343e6
2.827659856548017e6
2.843027573159691e6
2.858395289771365e6
2.873763006383039e6
2.8891307229947126e6
2.9044984396063867e6
2.9198661562180608e6
2.935233872829735e6
2.950601589441409e6
2.965969306053083e6
2.981337022664757e6
2.996704739276431e6
3.012072455888105e6
3.0274401724997787e6
3.0428078891114527e6
3.058175605723127e6
3.073543322334801e6
3.088911038946475e6
3.104278755558149e6
3.119646472169823e6
3.135014188781497e6
3.150381905393171e6
3.1657496220048447e6
3.181117338616519e6
3.196485055228193e6
3.211852771839867e6
3.227220488451541e6
3.242588205063215e6
3.257955921674889e6
3.273323638286563e6
3.288691354898237e6
3.3040590715099107e6
3.319426788121585e6
3.334794504733259e6
3.350162221344933e6
3.365529937956607e6
3.380897654568281e6
3.396265371179955e6
3.411633087791629e6
3.427000804403303e6
3.4423685210149772e6
3.457736237626651e6
3.473103954238325e6
3.488471670849999e6
3.503839387461673e6
3.519207104073347e6
3.534574820685021e6
3.549942537296695e6
3.565310253908369e6
3.5806779705200433e6
3.596045687131717e6
3.611413403743391e6
3.626781120355065e6
3.642148836966739e6
3.657516553578413e6
3.672884270190087e6
3.688251986801761e6
3.7036197034134353e6
3.7189874200251093e6
3.734355136636783e6
3.749722853248457e6
3.765090569860131e6
3.780458286471805e6
3.795826003083479e6
3.811193719695153e6
3.8265614363068272e6
3.8419291529185013e6
3.8572968695301753e6
3.872664586141849e6
3.888032302753523e6
3.903400019365197e6
3.918767735976871e6
3.934135452588545e6
3.949503169200219e6
3.9648708858118933e6
3.9802386024235673e6
3.9956063190352414e6
4.010974035646915e6
4.026341752258589e6
4.041709468870263e6
4.057077185481937e6
4.072444902093611e6
4.0878126187052852e6
4.1031803353169593e6
4.1185480519286334e6
4.1339157685403074e6
4.149283485151981e6
4.164651201763655e6
4.180018918375329e6
4.195386634987003e6
4.210754351598677e6
4.226122068210351e6
4.241489784822025e6
4.256857501433699e6
4.272225218045373e6
4.2875929346570475e6
4.302960651268722e6
4.318328367880396e6
4.33369608449207e6
4.349063801103744e6
4.364431517715417e6
4.379799234327091e6
4.395166950938765e6
4.410534667550439e6
4.425902384162113e6
4.441270100773787e6
4.456637817385461e6
4.472005533997135e6
4.487373250608809e6
4.502740967220483e6
4.518108683832157e6
4.533476400443831e6
4.5488441170555055e6
4.56421183366718e6
4.579579550278854e6
4.594947266890528e6
4.610314983502202e6
4.625682700113876e6
4.641050416725549e6
4.656418133337223e6
4.671785849948897e6
4.687153566560571e6
4.702521283172245e6
4.717888999783919e6
4.733256716395593e6
4.748624433007267e6
4.763992149618941e6
4.779359866230615e6
4.7947275828422895e6
4.8100952994539635e6
4.825463016065638e6
4.840830732677312e6
4.856198449288986e6
4.87156616590066e6
4.886933882512334e6
4.902301599124008e6
4.917669315735681e6
4.933037032347355e6
4.948404748959029e6
4.963772465570703e6
4.979140182182377e6
4.994507898794051e6
5.009875615405725e6
5.025243332017399e6
5.040611048629073e6
5.0559787652407475e6
5.071346481852422e6
5.086714198464096e6
5.10208191507577e6
5.117449631687444e6
5.132817348299118e6
5.148185064910792e6
5.163552781522466e6
5.17892049813414e6
5.194288214745814e6
5.209655931357487e6
5.225023647969161e6
5.240391364580835e6
5.255759081192509e6
5.271126797804183e6
5.286494514415857e6
5.301862231027531e6
5.3172299476392055e6
5.33259766425088e6
5.347965380862554e6
5.363333097474228e6
5.378700814085902e6
5.394068530697576e6
5.40943624730925e6
5.424803963920924e6
5.440171680532598e6
5.455539397144272e6
5.470907113755946e6
5.486274830367619e6
5.501642546979293e6
5.517010263590967e6
5.532377980202641e6
5.547745696814315e6
5.563113413425989e6
5.5784811300376635e6
5.593848846649338e6
5.609216563261012e6
5.624584279872686e6
5.63995199648436e6
5.655319713096034e6
5.670687429707708e6
5.686055146319382e6
5.701422862931056e6
5.71679057954273e6
5.732158296154404e6
5.747526012766078e6
5.762893729377751e6
5.778261445989425e6
5.793629162601099e6
5.808996879212773e6
5.824364595824447e6
5.8397323124361215e6
5.855100029047796e6
5.87046774565947e6
5.885835462271144e6
5.901203178882818e6
5.916570895494492e6
5.931938612106166e6
5.94730632871784e6
5.962674045329514e6
5.978041761941188e6
5.993409478552862e6
6.008777195164536e6
6.02414491177621e6
6.039512628387884e6
6.054880344999557e6
6.070248061611231e6
6.0856157782229055e6
6.1009834948345795e6
6.116351211446254e6
6.131718928057928e6
6.147086644669602e6
6.162454361281276e6
6.17782207789295e6
6.193189794504624e6
6.208557511116298e6
6.223925227727972e6
6.239292944339646e6
6.25466066095132e6
6.270028377562994e6
6.285396094174668e6
6.300763810786342e6
6.316131527398016e6
6.331499244009689e6
6.3468669606213635e6
6.362234677233038e6
6.377602393844712e6
6.392970110456386e6
6.40833782706806e6
6.423705543679734e6
6.439073260291408e6
6.454440976903082e6
6.469808693514756e6
6.48517641012643e6
6.500544126738104e6
6.515911843349778e6
6.531279559961452e6
6.546647276573126e6
6.5620149931848e6
6.577382709796474e6
6.592750426408148e6
6.6081181430198215e6
6.623485859631496e6
6.63885357624317e6
6.654221292854844e6
6.669589009466518e6
6.684956726078192e6
6.700324442689866e6
6.71569215930154e6
6.731059875913214e6
6.746427592524888e6
6.761795309136562e6
6.777163025748236e6
6.79253074235991e6
6.807898458971584e6
6.823266175583258e6
6.838633892194932e6
6.854001608806606e6
6.86936932541828e6
6.8847370420299545e6
6.900104758641628e6
6.915472475253302e6
6.930840191864976e6
6.94620790847665e6
6.961575625088324e6
6.976943341699998e6
6.992311058311672e6
7.007678774923346e6
7.02304649153502e6
7.038414208146694e6
7.053781924758368e6
7.069149641370042e6
7.084517357981716e6
7.09988507459339e6
7.115252791205064e6
7.130620507816738e6
7.1459882244284125e6
7.161355941040087e6
7.17672365765176e6
7.192091374263434e6
7.207459090875108e6
7.222826807486782e6
7.238194524098456e6
7.25356224071013e6
7.268929957321804e6
7.284297673933478e6
7.299665390545152e6
7.315033107156826e6
7.3304008237685e6
7.345768540380174e6
7.361136256991848e6
7.376503973603522e6
7.391871690215196e6
7.4072394068268705e6
7.422607123438545e6
7.437974840050219e6
7.453342556661892e6
7.468710273273566e6
7.48407798988524e6
7.499445706496914e6
7.514813423108588e6
7.530181139720262e6
7.545548856331936e6
7.56091657294361e6
7.576284289555284e6
7.591652006166958e6
7.607019722778632e6
7.622387439390306e6
7.63775515600198e6
7.6531228726136545e6
7.6684905892253285e6
7.683858305837003e6
7.699226022448677e6
7.714593739060351e6
7.729961455672024e6
7.745329172283698e6
7.760696888895372e6
7.776064605507046e6
7.79143232211872e6
7.806800038730394e6
7.822167755342068e6
7.837535471953742e6
7.852903188565416e6
7.86827090517709e6
7.883638621788764e6
7.899006338400438e6
7.9143740550121125e6
7.929741771623787e6
7.945109488235461e6
7.960477204847135e6
7.975844921458809e6
7.991212638070483e6
8.006580354682157e6
8.02194807129383e6
8.037315787905504e6
8.052683504517178e6
8.068051221128852e6
8.083418937740526e6
8.0987866543522e6
8.114154370963874e6
8.129522087575548e6
8.144889804187222e6
8.160257520798896e6
8.1756252374105705e6
8.190992954022245e6
8.206360670633919e6
8.221728387245593e6
8.237096103857267e6
8.252463820468941e6
8.267831537080615e6
8.283199253692289e6
8.298566970303962e6
8.313934686915636e6
8.32930240352731e6
8.344670120138984e6
8.360037836750658e6
8.375405553362332e6
8.390773269974006e6
8.40614098658568e6
8.421508703197354e6
8.436876419809029e6
8.452244136420703e6
8.467611853032377e6
8.48297956964405e6
8.498347286255725e6
8.513715002867399e6
8.529082719479073e6
8.544450436090747e6
8.559818152702421e6
8.575185869314095e6
8.590553585925769e6
8.605921302537443e6
8.621289019149117e6
8.636656735760791e6
8.652024452372465e6
8.66739216898414e6
8.682759885595813e6
8.698127602207487e6
8.71349531881916e6
8.728863035430834e6
8.744230752042508e6
8.759598468654182e6
8.774966185265856e6
8.79033390187753e6
8.805701618489204e6
8.821069335100878e6
8.836437051712552e6
8.851804768324226e6
8.8671724849359e6
8.882540201547574e6
8.897907918159248e6
8.913275634770922e6
8.928643351382596e6
8.94401106799427e6
8.959378784605945e6
8.974746501217619e6
8.990114217829293e6
9.005481934440967e6
9.02084965105264e6
9.036217367664315e6
9.051585084275989e6
9.066952800887663e6
9.082320517499337e6
9.097688234111011e6
9.113055950722685e6
9.12842366733436e6
9.143791383946033e6
9.159159100557707e6
9.174526817169381e6
9.189894533781055e6
9.20526225039273e6


==> anc/pion.dat <==
q(MeV)	n(MeV^3):384192.9152918501	n(MeV^3):768385.8305837002	n(MeV^3):1.1525787458755502e6	n(MeV^3):1.5367716611674004e6	n(MeV^3):1.9209645764592504e6	n(MeV^3):2.3051574917511004e6	n(MeV^3):2.689350407042951e6	n(MeV^3):3.073543322334801e6	n(MeV^3):3.457736237626651e6	n(MeV^3):3.841929152918501e6	n(MeV^3):4.22612206821035e6	n(MeV^3):4.610314983502201e6	n(MeV^3):4.994507898794051e6	n(MeV^3):5.378700814085901e6	n(MeV^3):5.762893729377751e6	n(MeV^3):6.147086644669601e6	n(MeV^3):6.531279559961451e6	n(MeV^3):6.915472475253302e6	n(MeV^3):7.299665390545151e6	n(MeV^3):7.683858305837002e6	n(MeV^3):8.068051221128851e6	n(MeV^3):8.452244136420703e6
1.0	19321.42619351294	19321.29993645906	19321.228169389575	19321.17436157119	19321.132462743397	19321.096812834996	19321.06437604243	19321.033594124412	19321.003652536136	19320.974123404227	19320.957758610435	19320.52768447862	19320.36313422826	19320.251433274654	19319.931774184297	19319.6669459109	19319.500363892552	19319.369875379725	19319.259951440785	19319.163316607006	19319.075937721536	19318.99556437138
2.0	19322.710312100317	19322.20515784678	19321.91799489778	19321.702688079724	19321.53503156588	19321.392381258145	19321.262591736395	19321.139428222756	19321.019631186773	19320.90148816014	19320.83558109738	19319.113247855556	19318.455035592295	19318.007254763343	19316.727169068232	19315.66784367004	19315.001513084215	19314.479557767194	19314.0398614588	19313.653321905433	19313.3038062237	19312.982313209544
3.0	19324.880815691893	19323.743504746697	19323.09683959758	19322.611958322606	19322.234370682178	19321.913109594814	19321.620834214034	19321.343502447096	19321.073777183145	19320.80779694214	19320.656660903034	19316.769534349605	19315.288497434907	19314.272928498493	19311.38640349285	19309.00287338219	19307.503619556966	19306.329215974078	19305.339897306676	19304.470183265425	19303.68377158174	19302.960410025244
4.0	19327.919998660094	19325.8975645337	19324.747559777847	19323.885255310073	19323.213757628375	19322.64243651624	19322.122677496453	19321.629514863405	19321.14989174326	19320.676944085997	19320.418185020786	19313.488727858974	19310.855712090946	19309.06846136969	19303.90983469603	19299.672335609095	19297.006971877698	19294.919131974766	19293.16033776204	19291.614175013136	19290.216110951125	19288.930134777922
5.0	19331.825575058516	19328.665002631657	19326.86782877465	19325.52027198138	19324.470902699406	19323.57809968242	19322.76588425596	19321.995244126058	19321.245772891103	19320.506742364527	19320.10574857198	19309.26997967188	19305.155810391094	19302.384569784637	19294.297973950757	19287.676649962035	19283.511967591137	19280.24969857249	19277.501572714737	19275.08568894491	19272.901211323348	19270.891872400203
6.0	19336.599333348673	19332.047450111877	19329.459212042504	19327.51853400964	19326.007311704943	19324.721584574567	19323.551940560952	19322.44216074123	19321.362888411437	19320.29865939145	19319.723456277236	19304.11432215495	19298.189790722277	19294.21052211154	19282.551473514144	19273.016358250956	19267.019129049342	19262.32142386666	19258.36410443338	19254.885222547386	19251.73957082073	19248.846122700154
7.0	19342.242067498144	19336.045536141464	19332.52228332227	19329.88058184653	19327.823510779344	19326.073414159244	19324.48133535414	19322.970788287188	19321.501763805038	19320.053226133954	19319.272025920527	19298.02238779228	19289.958249713112	19284.55017946875	19268.671125241937	19255.692122034547	19247.529082923662	19241.13492732391	19235.748545278675	19231.013385857965	19226.731799168665	19222.79349900033
8.0	19348.754493558088	19340.65978476703	19336.057490222745	19332.606841496086	19329.919913991736	19327.633997987166	19325.554513076597	19323.581542653574	19321.662822832033	19319.770874825004	19318.75194500268	19290.9948338737	19280.46179348392	19273.404631151934	19252.657874944685	19235.70471753729	19225.042579238674	19216.690940443514	19209.655621024795	19203.470900389228	19197.878615185356	19192.734704832088
9.0	19356.137376920313	19345.89074294292	19340.065317065106	19335.697749763127	19332.296941793003	19329.40375292197	19326.771879175612	19324.27484637732	19321.846493710873	19319.452038700838	19318.163681095004	19283.03237439287	19269.701092215942	19260.774703345243	19234.512807233303	19213.055060605173	19199.5604988474	19188.99030018912	19180.08616439121	19172.258599607598	19165.18084634413	19158.67058307389
10.0	19364.391559997173	19351.739004484418	19344.546269669958	19339.15377616401	19334.955046187188	19331.383128022724	19328.133884957366	19325.051153591186	19322.053240245583	19319.097188620042	19317.50771968426	19274.135822020377	19257.676895511377	19246.661180638017	19214.237152190402	19187.744134902063	19171.083755245014	19158.03397603412	19147.041126970882	19137.377423937523	19128.639444845663	19120.602075222454
11.0	19373.517975420586	19358.205223762307	19349.500906226793	19342.975436895962	19337.89472578446	19333.572614536788	19329.641021241474	19325.91096628652	19322.283571703276	19318.706851439827	19316.78459840349	19264.306081807903	19244.39003940827	19231.064928901866	19191.83229341186	19159.77312117777	19139.61349887644	19123.82303097478	19110.521566647465	19098.82842780231	19088.2554453409	19078.530228880467
12.0	19383.517650084883	19365.29012016966	19354.92984326127	19347.163299454012	19341.11652032819	19335.97273815679	19331.293919515996	19326.854830702585	19322.538046640657	19318.28159535203	19315.994902180933	19253.5441332129	19229.841436242692	19213.986865419767	19167.29975465741	19129.14326822429	19105.15091754568	19086.35864632641	19070.528653649697	19056.612775595313	19044.030025294487	19032.456203816368
13.0	19394.391708381925	19372.99447663094	19360.83375192607	19351.717963814997	19344.621026049692	19338.584105539117	19333.0929045257	19327.883344654	19322.81727457364	19317.82204879404	19315.139276753576	19241.85106859772	19214.032099300857	19195.427965403003	19140.641170328516	19095.85594436706	19067.697346244888	19045.642111667905	19027.063684028883	19010.73175069374	18995.964438407846	18982.381723536953
14.0	19406.141370545345	19381.319151906275	19367.213356663124	19356.640114439113	19348.408890806262	19341.40734280793	19335.038879608444	19328.997156496058	19323.121913846953	19317.328868121716	19314.21838732894	19229.22806619596	19196.96311203018	19175.389326560835	19111.858392570328	19059.912678399935	19027.254177480645	19001.674859548566	18980.128004499602	18961.18671680399	18944.06008705376	18928.306848120643
15.0	19418.767956243355	19390.265046858887	19374.06945510701	19361.9304667326	19352.48080537992	19344.443137552364	19337.13244393954	19330.19697623474	19323.452677758996	19316.802801442554	19313.232998685515	19215.676399795975	19178.635660398042	19153.872088287106	19080.953363658995	19021.315081496756	18983.82302506288	18954.45837069414	18929.723165834126	18907.979194514075	18888.318457789785	18870.234351248808
16.0	19432.272882177593	19399.833166937435	19381.402858189434	19367.589792671624	19356.837498367964	19347.692224514736	19339.374344856034	19331.483523372342	19323.810332968606	19316.2446376726	19312.183897823088	19201.197445675956	19159.051000056144	19130.877478713515	19047.928192879852	18980.064850449093	18937.405468599376	18903.99432258237	18875.850759209683	18851.11078199705	18828.74117639053	18808.16543989005
17.0	19446.65767275882	19410.024558921956	19389.21449885921	19373.61891881627	19361.479809845085	19351.15539847761	19341.765407791903	19332.857638102185	19324.195699162345	19315.655156162382	19311.071946167373	19185.792624164696	19138.21049322512	19106.406847988736	19012.785133711805	18936.16390962606	18888.00335888369	18850.28439033342	18818.512531793316	18790.58320979248	18765.329905326988	18742.101831640935
18.0	19461.9239418526	19420.840351219016	19397.505322264664	19380.01872910339	19366.40851440606	19354.833490272453	19344.30635140476	19334.320147022543	19324.609632169897	19315.035304834135	19309.898035318623	19169.463552286456	19116.115579917154	19080.461637533983	18975.526564897715	18889.614321542296	18835.61857666575	18793.330475720624	18757.710315617784	18726.398289339813	18698.086523611382	18672.04533517896
19.0	19478.073411793608	19432.281734242242	19406.2763475239	19386.790147432213	19371.62456964964	19358.727396180704	19346.998201255195	19335.87195859052	19325.053063861673	19314.386007588393	19308.66313757875	19152.211805963296	19092.767776831424	19053.043203580663	18936.155025749667	18840.417865482123	18780.253110427606	18733.134551892002	18693.44604890217	18658.557953902124	18627.012934109778	18597.99789315527
20.0	19495.107909268707	19444.349968681217	19415.528652879555	19393.93416024368	19377.128908790044	19362.838039341026	19349.841846891035	19337.514043255436	19325.526972260952	19313.708254288835	19307.368280661423	19134.03918490107	19068.168694433665	19024.153261655352	18894.673220176333	18788.577090262464	18721.909108190783	18669.698713252146	18625.7218064326	18587.06428738992	18552.111243671206	18519.9615552309
21.0	19513.029349927536	19457.046384506102	19425.26335698271	19401.45181452126	19382.922537925904	19367.166421612197	19352.838278650255	19339.247392646706	19326.03237280633	19313.003101092138	19306.01448875847	19114.947507720277	19042.320135837686	18993.793501795197	18851.083985892856	18734.094278619406	18660.588800764548	18603.02511133757	18554.53974442826	18511.919554831577	18473.38358510706	18437.938504558606
22.0	19531.839772762913	19470.37238239376	19435.48166465118	19409.34420402309	19389.006491843284	19371.71359494619	19355.98855525552	19341.07308191204	19326.570356080603	19312.271643326494	19304.60293803954	19094.938699803075	19015.223624350863	18961.96543885122	18805.390285382156	18676.971755185208	18596.294478533	18533.11610307447	18479.902158471952	18433.125656282187	18390.83204255613	18351.930875110444
23.0	19551.54130118845	19484.329430440637	19446.184827826262	19417.61245909879	19395.38189222793	19376.48061533116	19359.293770181084	19342.99219780034	19327.142043178213	19311.5150407707	19303.13477328344	19074.014805688916	18986.88128808466	18928.671144857602	18757.59526941598	18617.212233120656	18529.02870168774	18459.974052372385	18401.81144836843	18350.68534996767	18304.459310859776	18261.941204130377
24.0	19572.136176550226	19498.919065972328	19457.3741460883	19426.257787169834	19402.049882935542	19381.468656181816	19362.75577485011	19345.005937431677	19327.748628811532	19310.734505227956	19301.611238964295	19052.177936962813	18957.29501145971	18893.912451246557	18707.702154448063	18554.818363229533	18458.794019539997	18383.601513411188	18320.27013515263	18264.60100803999	18214.267577367274	18167.9719312863
25.0	19593.62674181586	19514.142896910336	19469.051010787545	19435.281447124333	19409.01166779448	19386.678901095478	19366.373660412282	19347.115468111395	19328.391353807838	19309.931294709728	19300.0336375962	19029.430283506113	18926.46684451318	18857.69136101003	18655.7144202975	18489.79308251029	18385.593120452213	18304.001186682388	18235.28075712242	18174.875421683428	18120.25969700057	18070.02562064642
26.0	19616.015443438628	19530.002606571466	19481.216795857337	19444.68474242808	19416.268508351604	19392.112590794215	19370.15075154308	19349.322096450924	19329.07147245579	19309.10675316399	19298.403354372767	19005.77419288887	18894.39890489054	18820.009961744305	18601.6356223087	18422.13902225956	18309.428900067596	18221.175710615702	18146.846224636058	18081.510760449222	18022.43823885093	17968.10859437022
27.0	19639.304834736555	19546.499923092433	19493.873043286738	19454.469028539595	19423.821719281696	19397.771129873647	19374.087692758887	19351.62711684136	19329.79035763159	19308.262184644755	19296.722151299164	18981.212040500963	18861.093436769293	18780.870420865067	18545.469704104136	18351.859569798795	18230.30403970002	18135.128029706306	18054.969080729785	17984.510372188808	17920.806033932437	17862.21290349022
28.0	19663.49758444733	19563.636741481543	19507.021250146998	19464.63571493532	19431.672643274487	19403.655553266308	19378.185798649087	19354.031906251857	19330.549401738983	19307.399079105948	19294.99004845211	18955.74633429645	18826.552748878457	18740.275005929085	18487.21981946466	18278.957836503174	18148.221834552965	18045.861126055894	17959.65250989105	17883.876983637074	17815.366033760478	17752.352425800582
29.0	19688.59646665515	19581.414774618126	19520.663052405675	19475.18627976766	19439.82270604709	19409.767528995384	19382.446477201403	19356.53792697337	19331.350067632477	19306.518908884766	19293.210101115383	18929.37966666911	18790.779303024043	18698.226058120348	18426.890715750153	18203.436941851414	18063.18542430535	17953.37807916846	17860.899526794317	17779.61398393933	17706.121325149838	17638.52601705957
30.0	19714.604361023063	19599.836148018825	19534.800105646642	19486.122231704016	19448.273365104338	19416.10844402114	19386.871196508044	19359.14651710566	19332.193781968977	19305.62315480904	19291.383356973944	18902.114727714925	18753.775379946892	18654.72600976208	18364.48623851122	18125.300728564365	17975.19785852738	17857.6820775844	17758.713303575863	17671.72370706136	17593.07492321478	17520.737514362543
31.0	19741.52426276808	19618.902856480632	19549.434105600372	19497.44515290354	19457.02614444482	19422.679777246976	19391.46149137305	19361.85933272789	19333.08216847347	19304.713450102416	19289.51138990944	18873.954288858222	18715.543706923032	18609.77731090838	18300.010969918316	18044.55204981795	17884.26271249151	17758.7764857188	17653.097073766236	17560.210267265415	17476.2302075759	17398.989748395346
32.0	19769.359282665013	19638.6169114561	19564.566858801907	19509.156659136344	19466.08258606903	19429.48307835694	19396.218801241004	19364.677892716354	19334.016818543972	19303.791576375585	19287.59588080811	18844.901355973725	18676.08695089647	18563.382636243765	18233.46877341605	17961.195194456363	17790.383460626697	17656.66463799923	17544.05426338116	17445.076598929812	17355.590660220027	17273.286311578704
33.0	19798.11264694438	19658.98059022752	19580.200195064404	19521.258440014004	19475.44430582873	19436.519947136883	19401.1448086952	19367.60396003349	19334.999361472306	19302.85873376456	19285.638587025525	18814.95856080609	18635.40783457201	18515.544647139624	18164.8647937456	17875.233694413917	17693.566375274964	17551.35017158173	17431.588453760043	17326.32679198344	17231.15948101739	17143.630595390972
34.0	19827.787692383416	19679.99608672378	19596.336005245183	19533.752230473958	19485.112991812304	19443.792020853223	19406.241524363555	19370.63884002971	19336.031520568675	19301.91716731033	19283.64128298508	18784.12923711633	18593.509184712628	18466.266069537858	18094.203646976715	17786.67151714944	17593.8071429493	17442.836870311447	17315.703098300466	17203.96317697405	17102.940198077227	17010.026222704088
35.0	19858.387844324225	19701.6657259289	19612.976258977436	19546.63981435101	19495.09033900892	19451.301009781128	19411.509649123822	19373.784625951215	19337.11523348436	19300.96873685834	19281.60579625899	18752.416511042902	18550.393947593348	18415.549912657807	18021.490185886985	17695.512648542688	17491.117692731517	17331.128033010886	17196.402019322588	17077.99050098842	16970.93694941198	16872.476883666448
36.0	19889.916725528925	19723.991891788923	19630.122970999182	19559.923047192304	19505.378158257117	19459.04867402368	19416.951809956536	19377.042997540975	19338.2517879217	19300.014593250424	19279.5339012758	18719.82360854029	18506.065024926473	18363.39910761439	17946.72955201129	17601.761857349808	17385.499177067737	17216.227942007907	17073.689085577633	16948.412420126995	16835.153180296675	16730.98630233146
37.0	19922.377983475562	19746.97704784108	19647.778275491786	19573.603793940925	19515.97822379086	19467.036771959632	19422.56966012449	19380.415693023202	19339.443558847317	19299.057352526357	19277.427721286804	18686.353882892807	18460.525611498942	18309.815948094903	17869.92675462121	17505.421523354456	17276.955740933976	17098.14045962908	16947.56817363036	16815.2331655064	16695.59300473707	16585.558493431647
38.0	19955.775452638758	19770.623703276156	19665.94410105078	19587.684057483802	19526.89244892724	19475.267203495416	19428.36497984653	19383.904700542706	19340.692292560445	19298.098720887298	19275.289149781856	18652.010808038718	18413.77884232726	18254.804505093303	17791.087369127643	17406.49795061617	17165.491628689095	16976.86973107297	16818.043450448717	16678.45559042068	16552.260338860295	16436.197459975898
39.0	19990.113062212633	19794.93453587755	19684.622835069455	19602.165793508142	19538.122727897215	19483.741812050244	19434.33962557357	19387.511922550962	19341.99997184	19297.140848548686	19273.12035384065	18616.797841414045	18365.82802547985	18198.367587397457	17710.21677081433	17304.997299380797	17051.111032834833	16852.420021985447	16685.118988928785	16538.08512385698	16405.159390693665	16282.907313972555
40.0	20025.394885504524	19819.912054038647	19703.816753822834	19617.05100772175	19549.671028856465	19492.462631840324	19440.495700840514	19391.239305826242	19343.368600825495	19296.185412205505	19270.92331090573	18580.718689967704	18316.67647708831	18140.50849063607	17627.32069776591	17200.917233914595	16933.818600071216	16724.795558169513	16548.79903702119	16394.12537006461	16254.29459976235	16125.692372547546
41.0	20061.625107609925	19845.55916024866	19723.527989045007	19632.34192247858	19561.539424499013	19501.431556182244	19446.834984918925	19395.08894356906	19344.800275421065	19295.23494058336	19268.700059711577	18543.776990701735	18266.327648324004	18081.23055142234	17542.40487758589	17094.2748568877	16813.618339139095	16594.000671278973	16409.088124082256	16246.580953331084	16099.669788630235	15964.55691302564
42.0	20098.80803118015	19871.878649201117	19743.759093654935	19648.040648115704	19573.72993917723	19510.650721153892	19453.3597463084	19399.06286911683	19346.29708895641	19294.29142560052	19266.45305124672	18505.976665776856	18214.785099981527	18020.53785905391	17455.475444259544	16985.056840422334	16690.515710069285	16460.04008074107	16265.990498955556	16095.456216905382	15941.28998626169	15799.505873792039
43.0	20136.948191250438	19898.873406490646	19764.51243739535	19664.149400956194	19586.244741831455	19520.122294624492	19460.07202527165	19403.163254074043	19347.86123719828	19293.35710434101	19264.184511282285	18467.32173927151	18162.0523680827	17958.43205189819	17366.53826725996	16873.283473616295	16564.51435672694	16322.918441286245	16119.51105442147	15940.755792071453	15779.159003777218	15630.542692047038
44.0	20176.049967955485	19926.54637895263	19785.790468053245	19680.670491415538	19599.085984266065	19529.848259270468	19466.973952909095	19407.392270541506	19349.49491972832	19292.434261406484	19261.896681891565	18427.81574153144	18108.13321113749	17894.918605175775	17275.599769885033	16758.955387980954	16435.620134023502	16182.640501018564	15969.654380401269	15782.484423163962	15613.282570631454	15457.672808547512
45.0	20216.118244041463	19954.900660369658	19807.595851909286	19697.60621458676	19612.255960166043	19539.830833203738	19474.067800986606	19411.752165991773	19351.200457992734	19291.525248229136	19259.592014022484	18387.463301217344	18053.03144084118	17830.00065690686	17182.666178261363	16642.077371649128	16303.838117855514	16039.211013343589	15816.425462133338	15620.647737258932	15443.664954829186	15280.901150412497
46.0	20257.157861075164	19983.939333474118	19829.931100467133	19714.958905583266	19625.756839231453	19550.07236176832	19481.355761603303	19416.245233312355	19352.98018277892	19290.632413849988	19257.27288169319	18346.268421167468	17996.750830114663	17763.681873199297	17087.744443654825	16522.65489179927	16169.171949932177	15892.635146356342	15659.828857995653	15455.247998754712	15270.31117367759	15100.232448008619
47.0	20299.174135458386	20013.665619988136	19852.79892067778	19732.731014958692	19639.59108205535	19560.575157803443	19488.840181444037	19420.874204140608	19354.83645324881	19289.758253234955	19254.941761073365	18304.23533503155	17939.295451064634	17695.966185857767	16990.84091324704	16400.693389734166	16031.62853613705	15742.917914508125	15499.87008958657	15286.29288298834	15093.225677217546	14915.671752163917
48.0	20342.17116653249	20044.08278688375	19876.20206747589	19750.925110774213	19653.76096055154	19571.341540550282	19496.529088842355	19425.64036542993	19356.77169688181	19288.90515032316	19252.60123508056	18261.368581674436	17880.669265329998	17626.857596660033	16891.962727337555	16276.198465038498	15891.212185590462	15590.06457527669	15336.554197928162	15113.78671676693	14912.413903298959	14727.224168690514
49.0	20386.155344346374	20075.194176641045	19900.143340423136	19769.54369381265	19668.268981066118	19582.373918722566	19504.407916833108	19430.547094043788	19358.788453812398	19288.075709216195	19250.25387919766	18217.672458288474	17820.87646482829	17556.359993928723	16791.117206318737	16149.176472166491	15747.928856187435	15434.080632480493	15169.885908949018	14937.734647068031	14727.883152554703	14534.894667894969
50.0	20431.131605723378	20107.003220317747	19924.625606053087	19788.589318098046	19683.11762179581	19593.674752396473	19512.496108085357	19435.596713427094	19360.889279633113	19287.272530898837	19247.902353960966	18173.151728368102	17759.921247470586	17484.477663042177	16688.310290409037	16019.631134719948	15601.783968468979	15274.97106658943	14999.871348400626	14758.142141877892	14539.63396097062	14338.688919815784
51.0	20477.105690710043	20139.513437361238	19949.651716638717	19808.064708985556	19698.309902667686	19605.246640609777	19520.792448691762	19440.791759580636	19363.076555746768	19286.49826971414	19245.549282386713	18127.810952406744	17697.80791066841	17411.21464952358	16583.55069097755	15887.57058104928	15452.783166845937	15112.741747532122	14826.515725526107	14575.014553126806	14347.67587372844	14138.612298814707
52.0	20524.08332709194	20172.72837419239	19975.224750902602	19827.97250224281	19713.846962787386	19617.091829839086	19529.2936862422	19446.134730744296	19365.353202326656	19285.755586895957	19243.19745196637	18081.654971387554	17634.540875450944	17336.57536977675	16476.845456408937	15753.000119160013	15300.932627971553	14947.39832676448	14649.825202290653	14388.357758236227	14152.013408047047	13934.670274595848
53.0	20572.070366438216	20206.651728719993	20001.347801375297	19848.316751308186	19729.732901196185	19629.213255610244	19538.008204147984	19451.62838373569	19367.72170716696	19285.04724043223	19240.849723420775	18034.68899485987	17570.12457765587	17260.564277117886	16368.202348209717	15615.926003561113	15146.236714553415	14778.946483193693	14469.803902969448	14198.176758669342	13952.652363869867	13726.86857022678
54.0	20621.07291853805	20241.287220976195	20028.023661432468	19869.09646184379	19745.969967745543	19641.613451422047	19546.936905641767	19457.275317324216	19370.184941673222	19284.37602910861	19238.51318928435	17986.916684136675	17504.56361038287	17183.185286123502	16257.628704892479	15476.35435281779	14988.70307284187	14607.392188492437	14286.459009080041	14004.477851969037	13749.597511651356	13515.21289530498
55.0	20671.097234471745	20276.638675545684	20055.255827449317	19890.318342092938	19762.560811529664	19654.29513482418	19556.082231712087	19463.078312309462	19372.745692251905	19283.744861790605	19236.17790425485	17938.344649528357	17437.862610494358	17104.44360042915	16145.13318812848	15334.29176917418	14828.33740048135	14432.741434350499	14099.796540264304	13807.266970086273	13542.856222355465	13299.709286076868
56.0	20722.14972351656	20312.71019997747	20083.047398903655	19911.983980076024	19779.508281009086	19667.261057892953	19565.447134597984	19469.040198138813	19375.40676336683	19283.156593389078	19233.85975171673	17888.977111377542	17370.02646025335	17024.34348857103	16030.723533907527	15189.744962070059	14665.145853436696	14255.00031435122	13909.821513510698	13606.550025961797	13332.43299835784	13080.36365668958
57.0	20774.23697716447	20349.50516293556	20111.401691893072	19934.0963950413	19796.81525935844	19680.514013371292	19575.034306179325	19475.163775739722	19378.17107405303	19282.614215222966	19231.55738932843	17838.819708858937	17301.05962355685	16942.889852720116	15914.408133220531	15042.720304462906	14499.134849277072	14074.17494052566	13716.541093238075	13402.33312377776	13118.335044818308	12857.18217784235
58.0	20827.365786689672	20387.02821827578	20140.322065055163	19956.658638197543	19814.484584064696	19694.05691504138	19584.84674408903	19481.45234850829	19381.041632795583	19282.1207006373	19229.273882155005	17787.877670289687	17230.967428448515	16860.08726153801	15796.195587360446	14893.224278098663	14330.311169468543	13890.271960207656	13519.960860406834	13194.624444884132	12900.568609197457	12630.17086223632
59.0	20881.543116491972	20425.283275964503	20169.81189013603	19979.67375355041	19832.519381774826	19707.89263294606	19594.887345068342	19487.907756551605	19384.02127152857	19281.67918992623	19227.012410479925	17736.156477994307	17159.754596904924	16775.940631137764	15676.09418745183	14741.264524034263	14158.679771997851	13703.297275867422	13320.087613426564	12983.424444614635	12679.138803664471	12399.338754219398
60.0	20936.776136995715	20464.274610211458	20199.87470588495	20003.144925943023	19850.92230651257	19722.024082095406	19605.15899547133	19494.534113885893	19387.11318866317	19281.292774773734	19224.776142079958	17683.661582649256	17087.426342016643	16690.45510256337	15554.113029907547	14586.847646788938	13984.24926298578	13513.257885828914	13116.927852651506	12768.74546923062	12454.053322013337	12164.684355055098
61.0	20993.07221202351	20504.00652930598	20230.514023043244	20027.07529644176	19869.696662972903	19736.454442780752	19615.66474605226	19501.33417236913	19390.32050458537	19280.964506749428	19222.569033832493	17630.399114928892	17013.987674304597	16603.635491123736	15430.261028300243	14429.980999155003	13807.025745288964	13320.160333949065	12910.487727130752	12550.592105790436	12225.318288251889	11926.222305026
62.0	21050.438904901355	20544.483389170502	20261.7334210303	20051.46821339408	19888.845556743385	19751.186397205867	19626.407682750876	19508.310746474435	19393.64625424105	19280.697852395555	19220.392280794797	17576.373432948196	16939.44411517732	16515.487122309332	15304.547231482446	14270.67152911338	13627.01617986901	13124.011556563173	12700.774379653496	12328.970998718432	11992.940060587789	11683.956350034054
63.0	21108.884030471305	20585.709676376915	20293.536640144088	20076.326844158444	19908.37209945809	19766.22344474757	19637.3908942622	19515.467248269924	19397.0938441178	19280.49584995515	19218.2511131719	17521.59225754838	16863.800758565587	16426.015007270144	15176.980931308712	14108.92728254264	13444.22765760495	12924.81806115764	12487.794317778198	12103.889047298278	11756.926218259468	11437.893332274825
64.0	21168.415576929117	20627.68997051931	20325.927306362068	20101.654624832063	19928.279485911986	19781.5686075855	19648.617745153955	19522.806853892565	19400.666311529672	19280.361857749594	19216.148434797273	17466.059365687554	16787.063174331746	16335.22463642242	15047.571545019178	13944.754601249937	13258.667002055827	12722.586901981811	12271.554675639438	11875.352859807545	11517.283408474164	11188.040146978567
65.0	21229.04179330139	20670.4289865221	20358.909354180047	20127.4549792998	19948.570992428453	19797.225136435653	19660.09089720987	19530.332796413863	19404.36702201964	19280.299387892264	19214.087766528668	17409.782493774183	16709.236922688357	16243.121175226093	14916.328770972299	13778.162265770296	13070.341747475208	12517.325524262835	12052.06233338299	11643.369733673298	11274.01656659496	10934.405280903771
66.0	21290.77119535239	20713.931158863586	20392.48649074412	20153.731380481328	19969.249935926568	19813.19617947577	19671.814170629637	19538.049329039553	19408.199389290814	19280.31185098381	19212.072334325574	17352.767069914255	16630.32737299712	16149.710228328717	14783.262314595237	13609.157418631537	12879.259292339204	12309.040730105018	11829.324889772417	11407.946484003856	11027.136334825484	10676.9911660465
67.0	21353.612486646667	20758.202138897075	20426.662707403997	20180.487336572052	19990.319688931846	19829.485126288564	19683.790817564728	19545.956885558186	19412.166874339386	19280.4026442152	19210.105859800395	17295.019548941447	16550.34042209714	16054.997353080915	14648.383871668637	13437.748102487145	12685.427003602721	12097.740210002177	11603.348488276099	11169.090527763621	10776.645704072806	10415.809687018624
68.0	21417.57475766121	20803.245210978926	20461.44203017059	20207.726431780873	20011.78374467173	19846.09533072004	19696.026553557946	19554.061845961824	19416.27282804965	19280.57527479272	19208.192164117874	17236.54581990873	16469.281729333823	15958.98787987289	14511.698554660961	13263.94241007975	12488.852624348177	11883.432461075474	11374.14162770594	10926.809909108591	10522.555407936448	10150.86658208629
69.0	21482.667084993867	20849.0668336036	20496.828476518658	20235.45242748545	20033.645290188273	19863.030211987447	19708.51696029613	19562.36657431712	19420.52082325673	19280.83354268926	19206.334355120314	17177.352576328092	16387.157398875417	15861.688049434666	14373.221383816486	13087.748744844033	12289.543767163057	11666.121195821099	11141.711069771609	10681.11019712572	10264.87193365023	9882.16908576074
70.0	21548.89902978293	20895.671653969282	20532.826155829483	20263.668665355268	20055.908103125406	19880.293203099416	19721.273536551715	19570.874659858353	19424.914455482925	19281.18072911531	19204.53695021066	17117.446335979315	16303.972940779993	15763.104001761983	14232.961460477769	12909.174027517662	12087.508092651642	11445.81831919476	10906.064828347795	10431.999652887709	10003.60298899846	9609.72505261287
71.0	21616.28062087405	20943.064815873375	20569.439301140425	20292.37934539148	20078.575714009326	19897.887940204706	19734.297181224712	19579.58962898396	19429.457259368282	19281.62093949208	19202.802407191684	17056.833433461827	16219.734656027169	15663.239469719021	14090.929422084782	12728.227979772135	11882.753826591797	11222.529131566225	10667.210352509584	10179.486770310636	9738.755309382024	9333.541159572891
72.0	21684.8219770873	20991.251562893514	20606.672147020327	20321.5878450079	20101.65172523836	19915.81777267386	19747.591365552387	19588.51521342598	19434.152959238912	19282.157500286477	19201.13553439775	16995.52078432829	16134.448880852731	15562.105118339772	13947.136500868462	12544.918552716841	11675.288847173633	10996.263195705062	10425.155565881447	9923.5787679446	9470.33641934616	9053.626226480243
73.0	21754.53349599259	21040.237320463253	20644.528886587577	20351.29833558747	20125.13973628531	19934.086391093	19761.159842553185	19597.65472460031	19439.00520399816	19282.794547928796	19199.540195618072	16933.515030001287	16048.121153681688	15459.698337269414	13801.592370009645	12359.254527671976	11465.121332181356	10767.026880996047	10179.908096197487	9664.283459938237	9198.35570088667	8769.98765857877
74.0	21825.426049934278	21090.027569326972	20683.01407191107	20381.514629429563	20149.043582977345	19952.697402495287	19775.005959863614	19607.01223182818	19444.017821440946	19283.535770005772	19198.020187429527	16870.823087492572	15960.758265907036	15356.033523500897	13654.309109117703	12171.24437529969	11252.25968027888	10534.829339360882	9931.47607609391	9401.60880031119	8922.819650901578	8482.633405381408
75.0	21897.510811721506	21140.6277600432	20722.132042197307	20412.240674332505	20173.366980017392	19971.654645943243	19789.133666188693	19616.591341763982	19449.194712119774	19284.38508520759	19196.579191638135	16807.45200959091	15872.366549703513	15251.114166767424	13505.298389856389	11980.896952429855	11036.712157606431	10299.6786098011	9679.86776631383	9135.563158233588	8643.7371074145	8191.57150446418
76.0	21970.79942642067	21192.043467141284	20761.887368021537	20443.48050811491	20198.113761862674	19990.96188409684	19803.54676829806	19626.395796278106	19454.539423604154	19285.34630772195	19195.221556286804	16743.408676147967	15782.952459188607	15144.946150420139	13354.570878800427	11788.221600338984	10818.487271772097	10061.582696063933	9425.091771145973	8866.154012711675	8361.116230689571	7896.810207676961
77.0	22045.30379641075	21244.280815469472	20802.28457860354	20475.238325095303	20223.28782927245	20010.622804801074	19818.248891659197	19636.429503999905	19460.056259881832	19286.42366856478	19193.951223027278	16678.70059381592	15692.522386444405	15037.536215846565	13202.139519854538	11593.226711211426	10597.594528676682	9820.550242816353	9167.155104546906	8593.390364215877	8074.964554595434	7598.357539815501
78.0	22121.036330092313	21297.345420923913	20843.328379011502	20507.518387411597	20248.893043679906	20030.641343406154	19833.244040957	19646.696503173185	19465.74894446075	19287.62153215592	19192.772621762273	16613.334414480632	15601.08329047045	14928.89080200433	13048.013571847263	11395.940416763313	10374.040214563085	9576.590226647691	8906.068064938514	8317.280688360392	7785.2915902827335	7296.22178446814
79.0	22198.009986176785	21351.24238715016	20885.02343620717	20540.323998651926	20274.933465376886	20051.021402656977	19848.536052730044	19657.20036673597	19471.621630790803	19288.94270347152	19191.689035014067	16547.321985447445	15508.64134307819	14819.016272015306	12892.208810259603	11196.316722118612	10147.835589595828	9329.70975027712	8641.836738321068	8037.831908471602	7492.104652066275	6990.411731261909
80.0	22276.237955052366	21405.97906109437	20927.375127023708	20573.660432245277	20301.413138634452	20071.76704794843	19864.129024407197	19667.945467878417	19477.6782293785	19290.392642586296	19190.705618250606	16480.65859942665	15415.203882278836	14707.919307957407	12734.734066398803	10994.420389934263	9918.98993366422	9079.919967031641	8374.471957013495	7755.05464298528	7195.412590583994	6680.936021885525
81.0	22355.734275131665	21461.561081486787	20970.386698313792	20607.5316149534	20328.336093675378	20092.881960796876	19880.0267285059	19678.93577112612	19483.923019298018	19291.975183424605	19189.82635341482	16413.36402386931	15320.777375257152	14595.606610558023	12575.603718895794	10790.24209978197	9687.508585116335	8827.226716145928	8103.98171968868	7468.95643029283	6895.224938688883	6367.802774867476
82.0	22436.513311003186	21517.99467194905	21014.064663864778	20641.94198207913	20355.706595624608	20114.37054389513	19896.233425544786	19690.175296777084	19490.360209464012	19293.69455901045	19189.05548837172	16345.441450528884	15225.369124934936	14482.08507068128	12414.829913203313	10583.834013388141	9453.404513484267	8571.641903769825	7830.374985312075	7179.546961081553	6591.5501235032425	6051.021435928538
83.0	22518.590018648363	21575.28620033884	21058.413356006437	20676.895904162822	20383.52861285519	20136.236776101796	19912.753150077595	19701.6681931186	19496.993696612473	19295.554735583322	19188.397580761557	16276.899220888756	15128.9859720113	14367.362240916169	12252.425575974194	10375.079623859401	9216.685912836725	8313.17246914572	7553.661460421481	6886.83394019003	6284.395245074789	5730.60019213365
84.0	22601.980188335092	21633.442156736164	21103.438130541068	20712.39784981889	20411.80646143296	20158.48478758328	19929.59002521309	19713.418739378318	19503.828030983062	19297.560547020876	19187.85680631822	16207.744361957024	15031.635158192088	14251.442492226402	12088.404465585043	10164.11515500592	8977.36447397718	8051.829154487441	7273.8477144248245	6590.827643724748	5973.774619665361	5406.5512212029935
85.0	22686.7001754032	21692.468983278064	21149.143639827875	20748.452363559692	20440.54456625541	20181.11885181836	19946.74827266527	19725.431105329662	19510.867533985092	19299.719427765805	19187.43999055138	16137.98647707224	14933.32392420183	14134.335597241323	11922.777251952348	9950.90832559373	8735.442246968123	7787.620200933423	6990.945476081499	6291.536251063932	5659.687838526752	5078.875724058005
86.0	22772.76703442738	21752.373593312695	21195.535605989113	20785.064112780463	20469.747242039568	20204.143891955657	19964.232244515515	19737.70967270021	19518.116440349044	19302.026252195967	19187.145293721984	16067.630450566752	14834.059588863867	14016.047723610223	11755.560465372266	9735.469403092506	8490.936473989965	7520.555601078377	6704.963301030653	5988.9696939841415	5342.152817390084	4747.590605776539
87.0	22860.199281379297	21813.162425483766	21242.618914841107	20822.237707446002	20499.418690057955	20227.56362347013	19982.045936446797	19750.25865903296	19525.579331378838	19304.494920378835	19186.983544623898	15996.687329282939	14733.849428844644	13896.585908970474	11586.7649903411	9517.809775318823	8243.854316763129	7250.644551376783	6415.913480957395	5683.136687691782	5021.175761887076	4412.703459322329
88.0	22949.01434643475	21874.842662753363	21290.399146421623	20859.97777157081	20529.56359232986	20251.380015165512	20000.194081585258	19763.082591686383	19533.26043787326	19307.127006115606	19186.957367484043	15925.16440094611	14632.700981339704	13775.9576179143	11416.40626171917	9297.936765888684	7994.205710876282	6977.896754757683	6123.796662899236	5374.047775881176	4696.767337035613	4074.2209336060296
89.0	23039.23348616444	21937.421321371625	21338.881639172843	20898.289089519072	20560.186364746325	20275.601249084608	20018.680915847093	19776.185881649988	19541.164469903313	19309.92801219425	19187.071429066415	15853.0700616499	14530.621855384863	13654.170366663531	11244.498096792024	9075.863943234057	7742.000541086611	6702.321858131316	5828.631045566897	5061.710771166876	4368.934120248909	3732.155382585199
90.0	23130.877144987193	22000.90539937311	21388.07186293148	20937.17694818664	20591.29184482397	20300.230581734148	20037.510882914343	19789.572892800894	19549.29590608185	19312.899898657262	19187.33060789544	15780.412647337072	14427.619729601614	13531.231257681851	11071.054215884647	8851.6008865222	7487.252775212131	6423.930079242196	5530.424151676689	4746.13699706443	4037.690833620243	3386.5154277251277
91.0	23223.96751149761	22065.30223056994	21437.97540267992	20976.645022976263	20622.883796165977	20325.27171225631	20056.688488431562	19803.248362023987	19557.659402953414	19316.04991128839	19187.739355848033	15707.200456444614	14323.702281033595	13407.147647573842	10896.089629344733	8625.158792048132	7229.960679752308	6142.730852958201	5229.18475758567	4427.335167393649	3703.039198370574	3037.310984960757
92.0	23318.528169175137	22130.61914526127	21488.598090758504	21016.699692644488	20654.967727908508	20350.72994504799	20076.218247286743	19817.216721808007	19566.25961886892	19319.382087010177	19188.30285528823	15633.442466708198	14218.877235966846	13281.927681709465	10719.618080032647	8396.547441115763	6970.146742511159	5858.734601480184	4924.923660109678	4105.315810744989	3364.996216087464	2684.551629969832
93.0	23414.58396009001	22196.863712314607	21539.945042680847	21057.34489106303	20687.548348917997	20376.60975562964	20096.10482211904	19831.482713008118	19575.101293845662	19322.901258466794	19189.02566874341	15559.147094465976	14113.152704458385	13155.578723047438	10541.654934240662	8165.7787125412215	6707.8170302227045	5571.9514375300205	4617.650845806082	3780.0887782554855	3023.5941454673375	2328.248329788352
94.0	23512.161792453033	22264.043513550114	21592.022600003264	21098.58603383646	20720.629809379472	20402.915561498514	20116.35284576068	19846.054278114716	19584.189059531607	19326.61198790615	19189.91301924243	15484.323521847908	14006.53666254123	13028.108645833025	10362.215390300604	7932.863818194979	6442.983657942597	5282.391490634152	4307.376426037972	3451.6640363801744	2678.7693680603006	1968.4087233567261
95.0	23611.290260002097	22332.16645283499	21644.83642299715	21140.431085889948	20754.216965806914	20429.65229431265	20136.96697803048	19860.92629912011	19593.52794392448	19330.519557673884	19190.96987081114	15408.980388832799	13899.0387328315	12899.525510063682	10181.313977786693	7697.813718503741	6175.653517066756	4990.065444094958	3994.110157846193	3120.051734822191	2330.6055203493343	1605.0453430794223
96.0	23712.00024741521	22401.240025091123	21698.392492113988	21182.87719259865	20788.315380931348	20456.824619096195	20157.9521795143	19876.113393442633	19603.12259789282	19334.62862256011	19192.20124153842	15333.126917010866	13790.661960839385	12769.836668877942	9998.966985455649	7460.639486607688	5905.840557463947	4694.983422668258	3677.86172707261	2785.2621795298255	1979.0885455145617	1238.1689790559321
97.0	23814.32524536002	22471.272628535917	21752.69696162173	21225.93742395957	20822.929280328714	20484.437395471734	20179.312670910032	19891.61715972991	19612.97798962013	19338.94428236608	19193.612261867594	15256.771786568162	13681.419977434289	12639.050081759067	9815.189895457963	7221.353195859643	5633.554984820887	4397.156131293355	3358.643533967632	2447.3056579885924	1624.2285035874993	867.7856851880242
98.0	23918.302009208935	22542.272299932283	21807.755404595893	21269.614553148534	20858.064068858854	20512.495417329956	20201.053867486087	19907.442651096426	19623.099357353392	19343.47175723587	19195.2078603263	15179.924518577667	13571.319174624008	12507.174581798517	9629.998391916899	6979.972066280916	5358.807575711631	4096.595974485408	3036.4651844853943	2106.1930019044885	1266.0484845674728	493.91021197387454
99.0	24023.96934109337	22614.247274352274	21863.574450861677	21313.91518006768	20893.72466932575	20541.003619086267	20223.180494670058	19923.594102821542	19633.49107486615	19348.215899546907	19196.99352878541	15102.595042654457	13460.36816495842	12374.217936120385	9443.408516022057	6736.490246580281	5081.609279381959	3793.309533184867	2711.3374443763387	1761.9345383425425	904.5253024901904	116.55183411691542
100.0	24131.37222744809	22687.20613151977	21920.160263639867	21358.840282221976	20929.91611113207	20569.966975648873	20245.69733388428	19940.07721133878	19644.159488279885	19353.182049556548	19198.974369077456	15024.791232343943	13348.574955448083	12240.188587569006	9255.436514700632	6490.9371934785195	4801.971586637985	3487.3114024564056	2383.271035950347	1414.541652522119	539.6967216758749	-264.27816479978355
101.0	24240.55965120344	22761.15736700526	21977.519077261928	21404.400010872414	20966.64364025352	20599.39038383442	20268.609701294205	19956.897029261883	19655.10721670865	19358.37534299479	19201.15578050659	14946.523644249133	13235.949359340955	12105.094193155612	9066.099477578813	6243.320429680229	4519.905930157765	3178.6109540106263	2052.276853892301	1064.0239661135784	171.57107156944403	-648.5710974762624
102.0	24351.58664858364	22836.109759732266	22035.6573588699	21450.598268535774	21003.91577468295	20629.27907443983	20291.93752928423	19974.057982814935	19666.34178643419	19363.80106516107	19203.543113168857	14867.801905319015	13122.49773403925	11968.944009766004	8875.414441799294	5993.647926662339	4235.4231372974355	2867.220450270499	1718.3662085860196	710.3935039512289	-199.8438843613003	-1036.3139239581214
103.0	24464.516036179924	22912.072089761794	22094.58161477052	21497.440678933992	21041.72689460565	20659.637978939096	20315.64008087272	19991.56573100143	19677.86761246812	19369.464377589215	19206.141311627027	14788.635517035875	13008.23105899042	11831.746012388194	8683.397673338699	5741.936035556362	3948.5343837732107	2553.1504965739696	1381.5495683054287	353.6604096321644	-574.5375406292151	-1427.4962759629489
104.0	24579.419937540802	22989.053511458536	22154.298196559357	21544.932873348378	21080.093403456496	20690.472325341405	20339.768905589808	20009.425352606326	19689.689973235923	19375.370890255297	19208.956458629225	14709.034191389375	12893.157378248594	11693.509253866116	8490.067227623695	5488.19544647001	3659.2578435309224	2236.412616440979	1041.8429193493757	-6.1620112112068455	-952.4982447069342	-1822.1067486364736
105.0	24696.38346038985	23067.063355946306	22214.8139643268	21593.080545209996	21119.017000842483	20721.78734308383	20364.31291163637	20027.641963147755	19701.81409509513	19381.525723050567	19211.993727892186	14629.008151768554	12777.28596126922	11554.241516008544	8295.440167522687	5232.439011672035	3367.588973879385	1917.0184010803387	699.2443440069255	-369.0670654102869	-1333.715331497322	-2220.1358732778244
106.0	24815.50796896131	23146.110595519815	22276.135729232177	21641.89971023638	21158.502985863677	20753.588318079786	20389.27820622828	20046.22091725925	19714.24541328064	19387.93468945242	19215.258869356556	14548.567144411041	12660.624538660086	11413.953996974276	8099.536292111661	4974.679074635133	3073.555427562387	1594.9787670976038	353.7789002974241	-735.0384522933928	-1718.1769075747688	-2621.56995101941
107.0	24936.917820930124	23226.20512159761	22338.269801152066	21691.36561328679	21198.55683719235	20785.880446699055	20414.66963791084	20065.167610019154	19726.989114261603	19394.603210459383	19218.757193727353	14467.721310376022	12543.183693819632	11272.651199999938	7902.369193829531	4714.928622200179	2777.1960222922607	1270.3066361559831	5.452911785811011	-1104.0680412881884	-2105.8722997384248	-3026.3998749353777
108.0	25060.77079991589	23307.356595544723	22401.223649974916	21741.51470802226	21239.184018944114	20818.66896228407	20440.49348955594	20084.487117756587	19740.05089027548	19401.535800507027	19222.494470256883	14386.480831886798	12424.97196216998	11130.344191839631	7703.960664586964	4453.199849244345	2478.424674495269	943.0119151114704	-345.7214016125181	-1476.142756928759	-2496.78951569966	-3434.612430751091
109.0	25187.275082163582	23389.574960373517	22465.003880193686	21792.34305151111	21280.390207193675	20851.959573603373	20466.752972994174	20104.185103837255	19753.436094438035	19408.739458220687	19226.47651549246	14304.86247837179	12305.998663606042	10987.043166527095	7504.329151480593	4189.506655266923	2177.352865925379	613.1083992444619	-699.7328145964493	-1851.2510388076844	-2890.9170038454977	-3846.196434548503
110.0	25316.72270515896	23472.870014513785	22529.617746932334	21843.85574805202	21322.180974508792	20885.757630894455	20493.455544217766	20124.266896348185	19767.150434851952	19416.219436208623	19230.708899795114	14222.858655577213	12186.27315819667	10842.756220667325	7303.49319997961	3923.861199030849	1873.9595256309149	280.6066772434351	-1056.56830275635	-2229.3814408459875	-3288.242718930909	-4261.140294275232
111.0	25449.560771808316	23557.252387947126	22595.072328297727	21896.059454324633	21364.56157452746	20920.068475029984	20520.605137778275	20144.73814685522	19781.19916275274	19423.981116197945	19235.19782618781	14140.495553339333	12065.804996233896	10697.492364096797	7101.471857193752	3656.27771649426	1568.2570009879055	-54.48035437556973	-1416.2183635769834	-2610.5219091783583	-3688.7562805152047	-4679.432622699642
112.0	25586.581756578416	23642.732273984453	22661.374850488464	21948.960663176746	21407.53827205438	20954.897883064546	20548.20874024814	20165.604349864494	19795.588178744096	19432.030446489334	19239.948481054307	14057.780559750576	11944.604255609142	10551.260875524487	6898.285151025535	3386.7694896670946	1260.2579983374817	-392.14058990972626	-1778.6680890090502	-2994.6604138749026	-4092.443958735108	-5101.060676076471
113.0	25729.71599312021	23729.32045926428	22728.5326712744	22002.565068651296	21451.11662977568	20990.251424203903	20576.270987220065	20186.870852285847	19810.323118746866	19440.37308889166	19244.966877901374	13974.723686336827	11822.678634300464	10404.071267831463	6693.952386296412	3115.347493365931	949.9750111822868	-732.3590768374561	-2143.907667695232	-3381.785031948959	-4499.294506972736	-5526.013383357502
114.0	25885.4981561996	23817.027824872683	22796.553201851464	22056.879133716226	21495.30237863066	21026.13424997621	20604.798006306904	20208.543583257466	19825.40971241925	19449.015105700837	19250.259393046632	13891.335696396647	11700.039205089139	10255.932300139164	6488.492050912995	2842.0298610708815	637.4217253671995	-1075.1321076377062	-2511.9232431366836	-3771.8841262382557	-4909.295533060635	-5954.276899567929
115.0	26033.45281371699	23905.865494450427	22865.44392164937	22111.909224744868	21540.101471578033	21062.552923210955	20633.795062142693	20230.62832105964	19840.853664937953	19457.962206429554	19255.831732174647	13807.627009291187	11576.695885212466	10106.854101939607	6281.927036141024	2566.8235227700097	322.60840130836004	-1420.4378825141466	-2882.702762813671	-4164.944469953756	-5322.435389697843	-6385.842045656966
116.0	26178.428782079376	23995.844728476266	22935.21254088606	22167.66167035455	21585.519819922658	21099.512303144926	20663.267938590376	20253.13343850655	19856.660952363993	19467.22025185203	19261.690026394135	13723.609302814162	11452.658765688895	9956.846408783593	6074.276896548185	2289.748630555423	5.555817115942773	-1768.2673995922378	-3256.234253954055	-4560.938669827803	-5738.700027761282	-6820.694274587964
117.0	26322.489068340026	24086.97711890233	23005.86645213861	22224.142765798642	21631.563464832958	21137.018826076142	20693.222562495437	20276.05619573462	19872.83724111037	19476.79546087868	19267.840232920113	13639.293305965195	11327.93608854388	9805.917294828214	5865.562949392195	2010.8169474457973	-313.7393310108455	-2118.606645836335	-3632.504982159655	-4959.900755936178	-6158.080458475597	-7258.821583800709
118.0	26466.380918347964	24179.274361657575	23077.413735649963	22281.359229713147	21678.239299885707	21175.078658381874	20723.664640413033	20299.4111209478	19889.388565842746	19486.69378879589	19274.288585598348	13554.690511178014	11202.539499325358	9654.077986793865	5655.806513939082	1730.0420532050375	-635.2486430690842	-2471.445642270992	-4011.5021015367456	-5361.771570125922	-6580.560849675247	-7700.18961899959
119.0	26610.494301959556	24272.748553394274	23149.86220720253	22339.31770644284	21725.55055094906	21213.696253012487	20754.599782465833	20323.201018378273	19906.321955860716	19496.921045640003	19281.041337185896	13469.811791722324	11076.479103255842	9501.337778737186	5445.029631450132	1447.4387958062362	-958.9637393596058	-2826.7682376343073	-4393.212928036919	-5766.5539357496455	-7006.129942373271	-8144.850899266043
120.0	26755.068282509023	24367.4119527356	23223.21981710903	22398.024758843494	21773.506372359458	21252.879096491666	20786.034267181232	20347.432009978726	19923.640076945005	19507.484064731972	19288.104519733835	13384.668937084032	10949.76417862632	9347.706609838202	5233.252166373524	1163.021192307715	-1284.8711118253996	-3184.5632867849417	-4777.623276550257	-6174.235019216925	-7434.774627940053	-8592.72799788582
121.0	26900.263872349744	24463.277305380005	23297.494611491864	22457.486844456955	21822.111799431397	21292.632297815213	20817.973836970043	20372.11013224363	19941.352863530406	19518.387615623717	19295.484676112574	13299.273264988416	10822.404631579499	9193.194430639931	5020.499935565396	876.803524235911	-1612.9572437413444	-3544.8166780406464	-5164.723949422943	-6584.801833930149	-7866.481684317288	-9043.829559326092
122.0	27046.196832750877	24560.356880769425	23372.694846047518	22517.711073887913	21871.37318995194	21332.962899523372	20850.424523361013	20397.24225982082	19959.463815040945	19529.639287216225	19303.193344645464	13213.640194065083	10694.412011756925	9037.810777966173	4806.792223382305	588.8004715355637	-1943.2089765876444	-3907.515393598551	-5554.4979088069595	-6998.241763915255	-8301.239495215857	-9498.14240698937
123.0	27192.954036928826	24658.664526602875	23448.828733771454	22578.704300966274	21921.29679848079	21373.874479956517	20883.392409745058	20422.83135887574	19977.98072797703	19541.24489164912	19311.22011626738	13127.79158639878	10565.798538747731	8881.566995265504	4592.155309642942	299.02729855545476	-2275.6119346260894	-4272.646206569443	-5946.933979688649	-7414.541712401173	-8739.034811711026	-9955.654035321946
124.0	27340.603273333043	24758.21326093709	23525.904666844606	22640.473457603355	21971.88898096639	21415.37602750675	20916.883437846507	20448.88678046885	19996.908933511084	19553.210589126844	19319.589691773253	13041.687210999466	10436.568845491514	8724.470869651683	4376.609414527466	7.497365000992431	-2610.152483733793	-4640.195802473594	-6342.0174460128255	-7833.687816776117	-9179.853926415533	-10407.999307465296
125.0	27489.19886069934	24859.017045621098	23603.931189647185	22703.02464860813	22023.15639779486	21457.474387746533	20950.90402024365	20475.413573653404	20016.25492343378	19565.54292642991	19328.29974281412	12955.398295678679	10306.738411672988	8566.534953884922	4160.181410369536	-285.77308837828605	-2946.8163861528737	-5010.150033340913	-6739.7368914702165	-8255.66700864026	-9623.682674086056	-10880.220010602687
126.0	27638.7851552775	24961.089584059875	23682.91676627072	22766.36623370895	22075.105115493916	21500.170540089315	20985.45989969683	20502.418030815756	20036.025011217243	19578.248251109908	19337.35950610404	12868.920095412963	10176.316911582911	8407.768734706908	3942.894039080362	-580.7691796612999	-3285.589882149463	-5382.49581581587	-7140.077097023037	-8680.466315749902	-10070.509245444067	-11347.248389678352
127.0	27789.399412401275	25064.445624691813	23762.870723189095	22830.504418948956	22127.741823852306	21543.476133187145	21020.557685041233	20529.90660663544	20056.227743616855	19591.332961082073	19346.774734624123	12782.251994594684	10045.315157740511	8248.182494273497	3724.7727037465374	-877.4768827973967	-3626.459624194431	-5757.218870792218	-7543.023161324163	-9108.072041562213	-10520.318439042007	-11817.421611492275
128.0	27941.07312023075	25169.099964163182	23843.80034189832	22895.446808771456	22181.072943667095	21587.39555205735	21056.203552362815	20557.88480453314	20076.863319615863	19604.80362173055	19356.55205161686	12695.419076721366	9913.743595053245	8087.787015329741	3505.841564994873	-1175.8803271589713	-3969.4098241480315	-6134.305967957916	-7948.567135428559	-9538.471268594149	-10973.089701536323	-12290.726759119927
129.0	28093.835306761477	25275.067456859746	23925.716631099905	22961.200584787137	22235.105595515994	21631.935867324544	21092.403800235817	20586.359747843977	20097.943113232395	19618.66675708547	19366.698125290983	12608.43026252112	9781.613226154477	7926.592452055585	3286.1278366651313	-1475.9627661045888	-4314.427368625067	-6513.742045049883	-8356.689181261558	-9971.649093646854	-11428.836327472607	-12767.15061535321
130.0	28247.703958965612	25382.36481713821	24008.626533150273	23027.772903084413	22289.845960077986	21677.102314923068	21129.16487674578	20615.33764560173	20119.473339734548	19632.928876694623	19377.220354570898	12521.295610987698	9648.935762740766	7764.609497631456	3065.6558406219992	-1777.709891177772	-4661.496687845276	-6895.51278266422	-8767.378632643813	-10407.5920302124	-11887.515984006583	-13246.667394819757
131.0	28402.7058542712	25491.00531098727	24092.540334192214	23095.171909295088	22345.301069184723	21722.901984023345	21166.49297842657	20644.82494259693	20141.460301880223	19647.596727080832	19388.12353975705	12434.030292245377	9515.720421369504	7601.849104609264	2844.453763405072	-2081.107334033615	-5010.603545767983	-7279.607418058207	-9180.61961853462	-10846.286390279012	-12349.12462435347	-13729.29813049292
132.0	28558.857481013987	25601.00798176078	24177.467300794407	23163.403190246216	22401.477448802176	21769.341949770627	21204.39485388955	20674.83553687074	20163.908417169976	19662.67699150511	19399.416097330104	12346.645587310177	9381.980565147402	7438.322347101803	2622.547289339658	-2386.136959158459	-5361.733226801312	-7666.007049020285	-9596.396169533058	-11287.718670486865	-12813.638222697002	-14214.994028809408
133.0	28716.175630643924	25712.388824135356	24263.416842277875	23232.476159064252	22458.383498190015	21816.428203647778	21242.87688015835	20705.353341039856	20186.826970847018	19678.176269982294	19411.104338463716	12259.155094021422	9247.72625107463	7274.039250220907	2399.9650864807263	-2692.78362485415	-5714.870975485683	-8054.691025983593	-10014.699999267075	-11731.873877297323	-13281.073517278448	-14703.753032841647
134.0	28874.67550878516	25825.169303654955	24350.398110890823	23302.397571785124	22516.022244288877	21864.167196793103	21281.94541193621	20736.407554787467	20210.221447008873	19694.101453618212	19423.19550184401	12171.571422904482	9112.96945422113	7109.011430560589	2176.734941066985	-3001.031310327933	-6070.002123796927	-8445.670512837954	-10435.51550786585	-12178.73819856951	-13751.383671739954	-15195.56048673379
135.0	29034.371075664087	25939.355174477543	24438.421014484367	23373.175219457687	22574.404373304777	21912.566262248238	21321.607433949895	20767.997607030335	20234.098537038248	19710.459291184317	19435.696156868005	12083.90684695368	8977.720852507104	6943.24956257339	1952.8857682505623	-3310.863815840057	-6427.110474316862	-8838.904857236113	-10858.823000333643	-12628.297242077948	-14224.56935081794	-15690.400847613782
136.0	29195.275700255253	26054.97718414067	24527.4952730526	23444.816962374978	22633.536489426253	21961.631446468215	21361.869364368304	20800.129812766205	20258.46499601724	19727.25675298589	19448.61524606016	11996.175723055912	8841.992363926463	6776.764885760349	1728.4468663786465	-3622.2655531513446	-6786.182570667428	-9234.38771163165	-11284.611961416864	-13080.536609922827	-14700.611885216538	-16188.264901258917
137.0	29357.398745490733	26172.049842064982	24617.63068538325	23517.3304617674	22693.423231919365	22011.384533322907	21402.737921825523	20832.81091264875	20283.327971643594	19744.502668922505	19461.954740914334	11908.390156307356	8705.795864912827	6609.568673440568	1503.4476325750657	-3935.2194992196673	-7147.201618122301	-9632.104238953987	-11712.868694681994	-13535.439604802566	-15179.498283502719	-16689.132483959693
138.0	29520.75388325465	26290.593206934624	24708.837280144813	23590.72456555997	22754.07421260498	22061.788942425836	21444.22008977611	20866.047713805634	20308.69389841416	19762.198471502026	19475.727230155397	11820.564372351968	8569.144050250397	6441.671914629562	1277.9192941602596	-4249.705590219564	-7510.153133315776	-10032.03914013409	-12143.575549202636	-13992.998795018735	-15661.21401495111	-17192.990729922647
139.0	29685.350090502332	26410.627877848587	24801.125328573784	23665.004687907534	22815.495802727208	22112.89480604031	21486.322128213676	20899.847491675177	20334.570078939807	19780.35586514666	19489.935692930587	11732.711296347934	8432.04477984005	6273.086369504381	1051.89307715834	-4565.717099163798	-7875.021268138829	-10434.179291647939	-12576.718678321049	-14453.191751568607	-16145.744904978754	-17699.827305098588
140.0	29851.197490851584	26532.174140345192	24894.50504435335	23740.180991853187	22877.69512787157	22164.69429371278	21529.051305722765	20934.2158530116	20360.96312144165	19798.980993032314	19504.594356915957	11644.845132681992	8294.514224916646	6103.830474216331	825.4005592492977	-4883.227811171622	-8241.790690981165	-10838.50711921091	-13012.284244895527	-14916.007204916088	-16633.070140622658	-18209.624185764937
141.0	30018.304903091754	26655.254533576244	24988.986917063674	23816.261271446718	22940.679798960202	22217.194773075476	21572.414518326917	20969.160922021874	20387.87996430933	19818.08079437696	19519.696960653142	11556.97822733247	8156.562130034319	5933.893840790581	598.4751115308682	-5202.223401540221	-8610.441646934814	-11245.008820301133	-13450.256079218816	-15381.4291295773	-17123.190725891254	-18722.371159507573
142.0	30186.681172401695	26779.891694817918	25084.58162265282	23893.2543362122	23004.456736762888	22270.403346735224	21616.41861423409	21004.68920165249	20415.327567853772	19837.662260236255	19535.263327319255	11469.12534569082	8018.200965277705	5763.311696954079	371.14995048270794	-5522.688035553067	-8980.968907435847	-11653.668519516366	-13890.619761063877	-15849.44323209708	-17616.07662434072	-19238.049340104524
143.0	30356.334602428033	26906.108643172418	25181.29942091097	23971.167435022617	23069.03359522077	22324.327821757026	21661.070262411402	21040.80810891112	20443.31330994515	19857.73283958751	19551.295713680956	11381.3010675792	7879.443244116832	5592.087784519266	143.4647535659169	-5844.60388189771	-9353.347069426563	-12064.469737822903	-14333.35919604171	-16320.034348878726	-18111.717438185748	-19756.64410563199
144.0	30527.273023395923	27033.930439526346	25279.15201132706	24050.006983699117	23134.41813240184	22378.972549225327	21706.377158437026	21077.52334970559	20471.844483285564	19878.299103796868	19567.802735035013	11293.517359793786	7740.302473413001	5420.237682911458	-84.55700409509882	-6167.953512773318	-9727.562318343364	-12477.399951313098	-14778.458933515976	-16793.186781147626	-18610.098564492015	-20278.14140714334
145.0	30699.503923462104	27163.382624834558	25378.1494619106	24129.78510855209	23200.6170352455	22434.347669821844	21752.345613839614	21114.85127560739	20500.927126455965	19899.369228149484	19584.791148098666	11205.789731800483	7600.785444703142	5247.746466384277	-312.875837664913	-6492.718812983418	-10103.598982782896	-12892.440851398416	-15225.90729206465	-17268.88535288241	-19111.20395997743	-20802.524594977614
146.0	30873.034918103738	27294.4913882278	25478.303767203397	24210.50832574556	23267.63869790372	22490.460157094763	21798.98437932421	21152.77485857628	20530.56987145578	19920.949408620323	19602.26852603015	11118.132395360095	7460.91092619046	5074.660990422875	-541.4467643732423	-6818.882531146308	-10481.440857339112	-13309.576972245537	-15675.683756045823	-17747.11521422825	-19615.017914694705	-21329.781906536067
147.0	31047.872581221156	27427.285113078262	25579.62579055261	24292.1859314531	23335.49058862644	22547.314886611755	21846.297357034986	21191.325060016272	20560.77899008269	19943.04831994931	19620.242278221605	11030.559227954967	7320.687156026026	4900.980052436542	-770.235841070491	-7146.429188031361	-10861.070869873918	-13728.793406429424	-16127.774947151709	-18227.860476460934	-20121.52861583767	-21859.89423301728
148.0	31224.02424141119	27561.79318089754	25682.1275549813	24374.8259527968	23404.180503740437	22604.921861122235	21894.294889286663	21230.50086214421	20591.562341586054	19965.672498222568	19638.71973955757	10943.08506126472	7180.129083323191	4726.715309847983	-999.2059893935948	-7475.337264562222	-11242.474168362998	-14150.073345355282	-16582.16453376168	-18711.105809251865	-20630.717437327985	-22392.847681905136
149.0	31401.49628459032	27698.04684310205	25785.820009226685	24458.437415523866	23473.71568222705	22663.287110108824	21943.007497283506	21270.30981736819	20622.926558506504	19988.829081276846	19657.709145357207	10855.72437466224	7039.253069557031	4551.879350728748	-1228.3134885707186	-7805.59239946078	-11625.632255091288	-14573.400152613256	-17038.837636772718	-19196.834548297556	-21142.568381316567	-22928.62680057314
150.0	31580.29526085477	27836.077202965167	25890.71592607978	24543.0289982917	23544.10447770625	22722.41843121118	21992.36837605165	21310.759556206838	20654.880770094882	20012.526739729474	19677.2169240062	10768.491800947992	6898.057695905998	4376.484118949287	-1457.5180374190822	-8137.174015542798	-12010.530193692888	-14998.760193559669	-17497.777371359014	-19685.031154322067	-21657.066555640857	-23467.214950938112
151.0	31760.427891181796	27975.918012261096	25996.826689783033	24628.609973726503	23615.354628397425	22782.323249248344	22042.459730938463	21351.85608240769	20687.429459641306	20036.773340363947	19697.25155614176	10681.401984811298	6756.569726319009	4200.5408688885655	-1686.7759655270638	-8470.064744882606	-12397.14936839958	-15426.132668960905	-17958.968255004118	-20175.68335820896	-22174.196414564678	-24008.59638599734
152.0	31941.899279165595	28117.608188401915	26104.165063989203	24715.188771343972	23687.474307143173	22843.009431890743	22093.264321635994	21393.608374967338	20720.58193219904	20061.572153264857	19717.821061139275	10594.469864966617	6614.79797972981	4024.063516053102	-1916.0420955793888	-8804.245868871782	-12785.47528456329	-15855.508571581187	-18422.39033079063	-20668.769704753766	-22693.9419456272	-24552.757070306994
153.0	32124.716551851	28261.184330736847	26212.742744821782	24802.774852670314	23760.47097591718	22904.484049995557	22144.78793564308	21436.026846502362	20754.345787033362	20086.936373300312	19738.93204637663	10507.71395566603	6472.754235903667	3847.063772205096	-2145.273910826989	-9139.699725372899	-13175.488192672456	-16286.864412109899	-18888.03489827887	-21164.27746316488	-23216.28707635979	-25099.679369887963
154.0	32308.88542680511	28406.687150828686	26322.5731308975	24891.37726609042	23834.35313104507	22966.75480928662	22197.04004759483	21479.10779940989	20788.728238140353	20112.87069807562	19760.593513527238	10421.139315703258	6330.452002042868	3669.5538419952063	-2374.412857504605	-9476.407634229865	-13567.172098834679	-16720.18645955957	-19355.885556004883	-21662.189267065572	-23741.21594393495	-25649.348561290215
155.0	32494.41118650022	28554.16182178544	26433.668823123127	24981.005176370014	23909.128955761156	23029.829881371963	22250.02723031035	21522.870314149706	20823.736905241632	20139.38387516823	19782.81251390229	10334.772209601062	6187.904867389851	3491.546703090884	-2603.4296235790607	-9814.350048380511	-13960.51139160787	-17155.457397783044	-19825.917796432324	-22162.48900079126	-24268.71173670364	-26201.747274488444
156.0	32681.30029305174	28703.658875469624	26546.042831869567	25071.669682591804	23984.805893921155	23093.71639814437	22303.756714301642	21567.31854535959	20859.379600865468	20166.483174185192	19805.597386838668	10248.622385210947	6045.126820127618	3313.055415182629	-2832.2546401178697	-10153.370761319515	-14355.486084753822	-17592.656055183645	-20298.120514191374	-22665.15546337882	-24798.75572510816	-26756.860134852002
157.0	32869.55806712006	28855.21691870451	26659.71041995015	25163.37508938885	24061.393210619524	23158.422757429224	22358.236939752904	21612.457719470334	20895.66348121704	20194.176445287416	19828.95556005443	10162.70732958139	5902.127284915754	3134.091836225125	-3060.838539798395	-10493.862297800064	-14752.080846054538	-18031.779557330592	-20772.469735201375	-23170.187741710994	-25331.34049888338	-27314.6697433129
158.0	33059.19062771184	29008.903346119107	26774.679087543707	25256.135927675263	24138.898358736726	23223.956036501244	22413.475280991857	21658.29817590327	20932.596674539385	20222.471799192746	19852.89551923861	10077.0717020913	5758.92348925487	2954.6683126495336	-3289.1196791073016	-10835.39833382883	-15150.276613072732	-18472.79675714246	-21248.966536149746	-23677.55312606023	-25866.440151573537	-27875.160805661828
159.0	33250.202272551134	29164.77405669508	26890.968715762025	25349.960235180606	24217.330331885612	23290.32480301703	22469.479358769797	21704.846959240218	20970.186902524674	20251.376959994224	19877.424769701753	9991.641005476107	5615.527777814292	2774.7984702847607	-3517.0580855500375	-11178.090648131656	-15550.054413485028	-18915.69581817364	-21727.577560640246	-24187.24100535277	-26404.04229913751	-28438.31582649944
160.0	33442.599726982415	29322.89491863588	27008.595287925786	25444.857691365265	24296.697446491704	23357.536794342996	22526.257616439627	21752.111177081442	21008.441992661923	20280.89953693339	19902.551750478568	9906.522211829375	5471.95409732699	2594.495186909364	-3744.57335706937	-11521.921929133467	-15951.390610675051	-19360.451837510467	-22208.290413134717	-24699.23415787352	-26944.129014670805	-29004.117714131353
161.0	33636.38902504681	29483.33886628687	27127.56191304583	25540.840148093757	24377.008031860292	23425.599838871607	22583.81650862092	21800.099316952947	21047.36987607828	20311.047833209384	19928.284260843415	9821.700783650267	5328.213789821486	2413.7736820536375	-3971.5963608155507	-11866.874722186127	-16354.29508361208	-19807.068815609833	-22691.088852849905	-25213.515435545894	-27484.900278555535	-29572.54953696765
162.0	33831.57278570839	29646.186101175015	27247.891905221946	25637.910877088903	24458.27059761722	23494.522236308585	22642.16444937555	21848.818753449377	21086.978060098092	20341.830406829547	19954.630738267733	9737.193746376433	5184.322933512471	2232.6405720395705	-4198.086965314491	-12212.927318156828	-16758.719556438067	-20255.508079170962	-23175.955953322467	-25730.069016840105	-28031.689566902787	-30143.60212965685
163.0	34028.15914102136	29811.5284602405	27369.60235636621	25736.087574617777	24540.493955052276	23564.312019646764	22701.309898451455	21898.277566272744	21127.274872306974	20373.254898006144	19981.598643984296	9653.015302960921	5040.294565426564	2051.115277785633	-4423.946909682265	-12560.059766780156	-17164.654382116933	-20705.7599926322	-23662.87321968793	-26248.87671519458	-28579.13153379553	-30717.248179597213
164.0	34226.151779227264	29979.468010657074	27492.698451160486	25835.37536995275	24623.68675947297	23634.97723606594	22761.26040716195	21948.48380132032	21168.268018501574	20405.328434695097	20009.19699229487	9569.1816795606	4896.142508479999	1869.2090269563923	-4649.105409955519	-12908.253206953996	-17572.084908368866	-21157.80562165116	-24151.82602627242	-26769.918971067455	-29128.98263706392	-31293.47379266523
165.0	34425.55713196306	30150.123950630154	27617.204870446254	25935.786842649268	24707.857589070733	23706.52790176069	22822.024086126497	21999.44470448083	21209.96549370699	20438.05856482138	20037.43376574284	9485.712223881463	4751.880732177167	1686.9365917789255	-4873.481805990894	-13257.487109357236	-17980.98560818009	-21611.6276608881	-24642.79365282046	-27293.18708441712	-29681.248762737654	-31872.26501364552
166.0	34626.379718918804	30323.634063424117	27743.132495042668	26037.331778384887	24793.01606364748	23778.96698329341	22883.608850359942	22051.169068476134	21252.375703086105	20471.456006362507	20066.317244236074	9402.623370409376	4607.522037643386	1504.306718763306	-5096.987995560012	-13607.741043256014	-18391.353508016007	-22067.21026067753	-25135.76032622927	-27818.65531327609	-30235.889934763356	-32453.601115025274
167.0	34828.62580715201	30500.16165600163	27870.499380630183	26140.02002451931	24879.169238139188	23852.30785081201	22946.022648950493	22103.66472409981	21295.506915364418	20505.527772595706	20095.85556057676	9319.926161597643	4463.0824611675125	1321.3371438244794	-5319.529826066508	-13958.995556727037	-18803.154622230955	-22524.531757824923	-25630.71027503087	-28346.308911751577	-30792.89833971775	-33037.46574377558
168.0	35032.298643195594	30679.904906772328	27999.32039584969	26243.862768759074	24966.32762272205	23926.557475971116	23009.27453546076	22156.939693029097	21339.36589302945	20540.28235144851	20126.057518437803	9237.644075423806	4318.5748771637955	1138.0403789862976	-5541.006039697117	-14311.229407691091	-19216.37590602196	-22983.57837161426	-26127.622691553333	-28876.130080118994	-31352.254472195316	-33623.823514844655
169.0	35237.40527233889	30863.108527538003	28129.613203650173	26348.869970068805	25054.499862552457	24001.724224084955	23073.370736144403	22211.00193630834	21383.962684402533	20575.727493861978	20156.931192732827	9155.791431647856	4174.014176536322	954.4298729478178	-5761.304760367479	-14664.42123569169	-19630.997901965602	-23444.32980351649	-26626.481426093305	-29408.10284828121	-31913.940682974644	-34212.714365138294
170.0	35443.95056490559	31050.088252052148	28261.394397053096	26455.052749622275	25143.69503838295	24077.816271736945	23138.321816481646	22265.860063231827	21429.3042352279	20611.89652148701	20188.48515780094	9074.386015464479	4029.4144365850516	770.5194438864419	-5980.305394648822	-15018.553160142212	-20047.00261889494	-23906.76746325016	-27127.26812108072	-29942.20710568907	-32477.941722005417	-34804.062340606615
171.0	35651.93900754103	31241.265602838106	28394.681498172034	26562.42319774938	25233.922167460092	24154.842401624832	23204.13399767345	22321.521846291726	21475.399667662314	20648.724161557693	20220.728327181285	8993.445097348173	3884.7913901851716	586.3219660815303	-6197.875260961366	-15373.6018003297	-20464.369272645752	-24370.873599921935	-27629.96254079802	-30478.42718792206	-33044.2379930716	-35397.86961267362
172.0	35861.37630960173	31437.241505460057	28529.49217241874	26670.988212034532	25325.191199396144	24232.816324575942	23270.81669960503	22377.995961263136	21522.256172533933	20686.2920687486	20253.66806570466	8912.984241329454	3740.1556726020426	401.851926411975	-6413.8646540648115	-15729.546920003915	-20883.082676210877	-24836.627829549616	-28134.55384507915	-31016.742647729814	-33612.81125883266	-35994.11772733508
173.0	36072.267630779	31638.948321854634	28665.84491965509	26780.762736335913	25417.5105520628	24311.73097698841	23338.378364151933	22435.295168371886	21569.8845751341	20724.584624817013	20287.31420507394	8833.027498241572	3595.5314460593218	217.12355747653783	-6628.107957945911	-16086.366757454685	-21303.119056756157	-25304.018123666232	-28641.016057637273	-31557.14003255943	-34183.64649042001	-36592.788418624375
174.0	36284.621715748086	31848.082126575147	28803.757809777428	26891.75733490823	25510.88824001552	24391.61098832847	23406.82707572158	22493.413476478825	21618.28943054891	20763.610409560097	20321.67455749015	8753.578565750766	3450.914470754382	32.15033978422434	-6840.415658424201	-16444.039264322782	-21724.462525990733	-25773.01851458772	-29149.312407825666	-32099.596938333838	-34756.72219379021	-37193.85923910595
175.0	36498.432828218145	32068.927020416326	28943.250619478902	27003.982332822598	25605.336459508493	24472.45857119433	23476.171170841808	22552.373738131817	21667.481485058306	20803.377274879946	20356.758327182855	8674.668580902347	3306.3379848576806	-153.0536695700357	-7050.572685714535	-16802.548279043927	-22147.091996706804	-26243.61111118403	-29659.48654918492	-32644.09640604352	-35332.022964063595	-37797.33254156727
176.0	36713.717049669634	32314.313430563398	29084.342882888603	27117.447974157963	25700.863114832857	24554.284050466646	23546.41983311263	22612.179838496566	21717.469465107508	20843.894290382246	20392.573866622573	8596.31113996602	3161.8089426228835	-338.4744066952844	-7258.327879085264	-17161.86638783499	-22570.98819584251	-26715.78354367982	-30171.464740401556	-33190.61717958866	-35909.52127773379	-38403.16734144806
177.0	36930.475958224895	32540.28917126008	29227.05437307666	27232.168067582305	25797.47837657455	24637.09572538204	23617.580519329254	22672.839739488038	21768.26120779148	20885.17022011546	20429.12999129798	8518.524291602313	3017.343459306474	-524.0964774381282	-7463.37670052387	-17521.966878301377	-22996.131250633814	-27189.508744145278	-30685.241255830915	-33739.149433402476	-36489.22062046426	-39011.35371504878
178.0	37148.714682502585	32758.585432242795	29371.406137457652	27348.15429497762	25895.19143785861	24720.902478479245	23689.66258601414	22734.362661065916	21819.865579264693	20927.213433584595	20466.43585715029	8441.326259599897	2872.9574283691036	-709.9082934836988	-7665.355738291793	-17882.848324030114	-23422.502198484275	-27664.777371641947	-31200.797690373016	-34289.67039336165	-37071.084328712546	-39621.87378407546
179.0	37368.438508575215	32973.37896273051	29517.419288123743	27465.416398202007	25994.012489632463	24805.71360585047	23762.684855579675	22796.756179249034	21872.291322422585	20970.032959050965	20504.49976045958	8364.734221411803	2728.664544687279	-895.8937739074318	-7863.808957204819	-18244.468788800077	-23850.07398823893	-28141.560859296078	-31718.11703013556	-34842.15560816624	-37655.09156887878	-40234.70784669457
180.0	37589.6526160582	33186.24066563761	29665.115873397335	27583.971557628625	26093.950439550892	24891.537596379716	23836.62547136797	22860.029225870097	21925.546264717683	21013.637364706112	20543.330763105478	8288.768541159763	2584.480168317219	-1082.0365877295771	-8058.147908507111	-18606.81266327467	-24278.84599768817	-28619.841795293876	-32237.180024902264	-35396.59690507478	-38241.24619167797	-40849.83881841638
181.0	37812.362016161365	33398.004625382455	29814.518270567085	27703.820848569645	26195.015911073133	24978.38250933641	23911.525828026326	22924.198200239738	21979.639846380785	21058.034929603822	20582.937847984213	8213.44707804067	2440.420335715986	-1268.3253917114343	-8247.561996797449	-18969.856143872807	-24708.7705871792	-29099.602406098944	-32757.971227441056	-35952.96750769658	-38829.47689991254	-41467.24758089105
182.0	38036.572083918734	33609.18799906908	29965.649859956022	27824.9867424948	26297.218585655457	25066.259692186213	23987.3770591066	22989.25011979748	22034.580561818457	21103.235138970198	20623.329872854145	8138.788564942573	2296.4997623499003	-1454.7478119919906	-8430.875554248378	-19333.58127278222	-25139.861495140023	-29580.830661589367	-33280.467635432185	-36511.251259926314	-39419.862430446956	-42086.91491324338
183.0	38262.288084257285	33820.142308947325	30118.534466277568	27947.478337150606	26400.56933624012	25155.176748667123	24064.1953521084	23055.2144452341	22090.377154619455	21149.247012747815	20664.521062550677	8064.811408642978	2152.73339348258	-1641.2822170167638	-8606.1882390838	-19697.960513330763	-25572.06853174005	-30063.49473274217	-33804.650554429885	-37071.42958224031	-40012.293964687444	-42708.496720384544
184.0	38489.5153078069	34031.12153473834	30273.1983208341	28071.30798750836	26505.07586584607	25245.143183840977	24141.987782945973	23122.09366818395	22147.03849362788	21196.078707297907	20706.50586599994	7991.536152797315	2009.137838874005	-1827.9205772479181	-8769.736705471987	-20062.97454482646	-26005.384228022114	-30547.581555972254	-34330.50082251396	-37633.482931280814	-40606.78479020682	-43332.95448850366
185.0	38718.27717102883	34242.317692316225	30429.662824723477	28196.488197396266	26610.751232538325	25336.168352013054	24220.76261763577	23189.896380532922	22204.57348109234	21243.739507419326	20749.30554227432	7918.979975727307	1865.7287140714106	-2014.644297269675	-8908.929849878405	-20428.59754350438	-26439.784225910014	-31033.070406866158	-34858.00079845256	-38197.39215112483	-41203.31057808528	-43959.287623641474
186.0	38948.52384850183	34453.880983036135	30587.95907743342	28323.032578434373	26717.60277442595	25428.262415885005	24300.529323131574	23258.631029963526	22262.990735050647	21292.238775919668	20792.927270551052	7847.163574279271	1722.5193461483432	-2201.438900245492	-9026.194428833245	-20794.81029684277	-26875.253959148424	-31519.94120354914	-35387.12745196537	-38763.13956690741	-41801.68462837076	-44587.79891873023
187.0	39180.31595499618	34665.932271264304	30748.11238420446	28450.952253198077	26825.643852598416	25521.432487605034	24381.296644475788	23328.30717643909	22322.299230260942	21341.58473979136	20837.379791288033	7776.107770574541	1579.529757870092	-2388.290793951426	-9180.502107879569	-21161.586520257333	-27311.765910676084	-32008.173923821945	-35917.86369430987	-39330.70439129538	-42402.40956412394	-45218.486927945574
188.0	39413.64017557471	34878.568857797145	30910.152149436704	28580.262157690246	26934.884447120432	25615.690316331	24463.073442391953	23398.93297548588	22382.50778088043	21391.78748621689	20882.671315394145	7705.828841604984	1436.7696243330356	-2575.1835926737913	-9346.650741113714	-21528.90445537986	-27749.302672737263	-32497.749648094745	-36450.19510969549	-39900.06601638974	-43004.93950377175	-45851.31500698201
189.0	39648.50186803063	35091.87494141007	31074.107415344988	28710.974785955383	27045.329377009843	25711.044505152444	24545.86918094219	23470.517776566707	22443.625883350607	21442.854953852613	20928.811594382554	7636.348794033416	1294.2601071665777	-2762.1040468289357	-9519.966200044975	-21896.738997897497	-28187.842493506803	-32988.64704707349	-36984.097938054605	-40471.19469369692	-43609.43088837608	-46486.269434038404
190.0	39884.90665168343	35305.92022276898	31240.00967757066	28843.123826450505	27156.996281756867	25807.50436698753	24629.69263275282	23543.07099399878	22505.66273719671	21494.797992605563	20975.80951547435	7567.6883333828955	1152.015357468641	-2949.0342773616576	-9698.370139234	-22265.069225474857	-28627.363273783616	-33480.84637453755	-37519.54250491253	-41044.111856945805	-44215.86517002656	-47123.33111107696
191.0	40122.859428282696	35520.76560459658	31407.89079206386	28976.66325152689	27269.893045255067	25905.07986126879	24714.553891060285	23616.602031521834	22568.625711205394	21547.624343286385	21023.674961710378	7499.8659042854415	1010.0522610303015	-3135.963237875927	-9880.67401764763	-22633.869829834643	-29067.848379766132	-33974.32719771781	-38056.53017852912	-41618.75393469502	-44824.22237187314	-47762.47993999343
192.0	40362.36569088728	35736.46124880667	31577.784562476823	29111.665212070387	27384.03198353655	26003.780406761387	24800.46165496678	23691.117364631456	22632.526588035806	21601.342000749602	21072.41673765458	7432.904689531053	868.3851379768093	-3322.869289418726	-10066.116748830944	-23003.117046083586	-29509.27037474941	-34469.071107034295	-38595.02355808196	-42195.1166572067	-45434.4829742882	-48403.698636681744
193.0	40603.43096377125	35953.05699572648	31749.726406062066	29248.126242528742	27499.420065241957	26103.615891657817	24887.42285365903	23766.62907951766	22697.371768532328	21655.961928858662	21122.04403267704	7366.819481057981	727.0319961741479	-3509.7465732437413	-10254.159990985645	-23372.78654634148	-29951.60727815077	-34965.051327278125	-39135.0070338349	-42773.17955820766	-46046.62762518076	-49046.9640640368
194.0	40846.060725362724	36170.5881109897	31923.754371018942	29386.058070389827	27616.071394801667	26204.596243312768	24975.450453355887	23843.145365777265	22763.17286678103	21711.494031008	21172.567540011434	7301.637160826067	586.0089604274253	-3696.5715921585797	-10444.411933294687	-23742.854501694703	-30394.85114556295	-35462.25938635037	-39676.46188043569	-43352.922581224266	-46660.63654200065	-49692.26024624327
195.0	41090.26018440236	36389.095750839304	32099.904396759095	29525.476175349042	27733.996173613363	26306.7308604314	25064.552352710944	23920.675427256872	22829.937292758696	21767.946698307074	21223.99432084045	7237.374729576179	445.3308060873969	-3883.3315879296642	-10636.562787648742	-24113.296673632576	-30838.96504500514	-35960.663042910455	-40219.36662474167	-43934.32539200745	-47276.48987078456	-50339.56597496735
196.0	41336.03811772478	36608.61113307425	32278.22087010192	29666.39553348713	27853.205678124767	26410.029810228145	25154.738210707463	23999.22845887935	22897.6772611982	21825.329725668395	21276.335764756128	7174.055004899201	305.0157942968872	-4070.0106568694027	-10830.369753274368	-24484.088389933982	-31283.933115715467	-36460.24559892558	-40763.70367590623	-44517.37008619783	-47894.165282530754	-50988.86035767471
197.0	41583.392817919696	36829.16417559213	32458.74533505353	29808.83095110699	27973.710975926882	26514.504286453906	25246.01739061223	24078.81395277766	22966.39656464487	21883.651283710824	21329.604266916816	7111.69835669599	165.0814281492203	-4256.593261647911	-11025.635838751376	-24855.20477758655	-31729.732486633264	-36960.985333536955	-41309.44987199223	-45102.035908572725	-48513.64946537692	-51640.12486561155
198.0	41832.33148233402	37050.781585353856	32641.52482183033	29952.79628276996	28095.52232675866	26620.160984261744	25338.39926789001	24159.44116324759	23036.109373570456	21942.92223033092	21383.799489673613	7050.329282827901	25.541956607390603	-4443.064372532193	-11222.203008066339	-25226.621452793217	-32176.342526947657	-37462.86587425228	-41856.585757171255	-45688.30115769722	-49134.91520247099	-52293.33847753433
199.0	42082.86461860356	37273.48873094194	32826.60808734955	30098.307738200558	28218.652203138354	26727.016658103137	25431.892841948473	24241.11953159805	23106.82261578986	22003.151294252923	21438.94075872001	6989.961109447584	-113.58744192746235	-4629.40775545669	-11419.919395115387	-25598.31265699159	-32623.740256603458	-37965.86139676966	-42405.09021461915	-46276.144869888856	-49757.94575010854	-52948.47921188988
200.0	42334.99494823505	37497.30817715022	33014.04677740063	30245.38071619786	28343.11253499643	26835.070058985457	25526.508811558866	24323.857870167478	23178.54744679686	22064.348432262967	21495.03401160307	6930.624001818738	-252.2851385381	-4815.604861141066	-11618.668338551128	-25970.254670691837	-33071.90398622319	-38469.94718729831	-42954.9429246909	-46865.54797577919	-50382.71992937758	-53605.52999209656
201.0	42588.72807168741	37722.26117594604	33203.89726460779	30394.030940738077	28468.91257744558	26944.340887145583	25622.25710438646	24407.666894041853	23251.292557661196	22126.52316415718	21552.08976787358	6872.337689854612	-390.5384801073815	-5001.647514176511	-11818.34442650473	-26342.420703415744	-33520.80573585391	-38975.11496539843	-43506.12352796702	-47456.49167153954	-51009.21748269572	-54264.47663521179
202.0	42844.06962065589	37948.36749122893	33396.21975885818	30544.2741375618	28596.06638966764	27054.83736631983	25719.146399463505	24492.556574164475	23325.06766470884	22189.684327846386	21610.11749714853	6815.118731172566	-528.3206651926448	-5187.511641721809	-12018.85480012196	-26714.775604171387	-33970.44065391805	-39481.33051218388	-44058.611197428225	-48048.954174982646	-51637.4190487735	-54925.28796334444
203.0	43101.02499355048	38175.64538269308	33591.079525915615	30696.126483470074	28724.58483699744	27166.59782308012	25817.185054307396	24578.532596728044	23399.8815532375	22253.842386673517	21669.125652308925	6758.996576798949	-665.6358522439841	-5373.185473816731	-12220.116045943985	-27087.324972129805	-34420.767172233434	-39988.57832006048	-44612.38144396746	-48642.91361853141	-52267.297562408145	-55587.94522237223
204.0	43359.60009619622	38404.11300605054	33788.54599730235	30849.60492533301	28854.477983224788	27279.54657516662	25916.386256265047	24665.608554097736	23475.744451238577	22319.00625517047	21729.127246084972	6703.991743051753	-802.4464040391031	-5558.649829952614	-12422.052748093032	-27460.012114401296	-34871.76957795292	-40496.83430771835	-45167.421746530104	-49238.34886672035	-52898.84685500765	-56252.433751622855
205.0	43619.80147181517	38633.78507861817	33988.69679794935	31004.72601025157	28985.760412602864	27393.77938291093	26016.757602686703	24753.79260821724	23552.666417915367	22385.186017879394	21790.12665945103	6650.12523343887	-938.742937091658	-5743.893095151798	-12624.597340174587	-27832.808202123342	-35323.42419419548	-41006.0792448541	-45723.700165443064	-49835.241748200075	-53532.03440629985	-56918.72785785928
206.0	43881.631560622496	38864.6784377514	34191.61718791633	31161.50620504419	29118.442964965223	27509.27925977185	26118.309528513564	24843.09477492785	23630.655399435673	22452.39168056364	21852.138221655558	6597.420801667475	-1074.5067452105286	-5928.895055209912	-12827.686755896648	-28205.726372312696	-35775.71907925092	-41516.28960858303	-46281.20545509798	-50433.56974984732	-54166.84171859885	-57586.80885451409
207.0	44145.09946178373	39096.8068344076	34397.39849713493	31319.964695876675	29252.537936257388	27626.056811932416	26221.05193391697	24933.52554091042	23709.72310306733	22520.63292605435	21915.17067327632	6545.901685593904	-1209.7228705417365	-6113.640696792645	-13031.265270651813	-28578.700006699975	-36228.61469232786	-42027.44455043739	-46839.91156319727	-51033.31090410358	-54803.2478172673	-58256.65414836214
208.0	44410.209575473775	39330.18459799315	34606.14571782293	31480.11612061302	29388.05769302626	27744.121200831352	26324.997554701964	25025.092485360663	23789.877795334352	22589.919298162305	21979.233983966304	6495.5912002575205	-1344.369445864315	-6298.112091095056	-13235.277122473664	-28951.71621120753	-36682.05925096937	-42539.522596772644	-47399.795720009366	-51634.44531093433	-55441.23374037616	-58928.24767598767
209.0	44676.9677773476	39564.82511387148	34817.977308075	31641.98812587681	29525.01413734923	27863.484447676303	26430.14911142939	25117.806862573605	23871.13043254448	22660.260651571225	22044.342441884706	6446.512797585747	-1478.4350670153653	-6482.297726477715	-13439.676635945405	-29324.745465823682	-37136.13776709416	-43052.50119043092	-47960.834334800864	-52236.952518093065	-56080.77695554563	-59601.55429050677
210.0	44945.38034029529	39800.74078748167	35033.021048261886	31805.57740499686	29663.420302548468	27984.157071599897	26536.523868359873	25211.678699665572	23953.488940967633	22731.66633826839	22110.4913427398	6398.689536148529	-1611.8964750747764	-6666.175122756991	-13644.413841892369	-29697.773606007875	-37590.721009721354	-43566.356497195346	-48523.01826874257	-52840.81006208544	-56721.857397361775	-60276.58100006604
211.0	45215.451957000885	40037.942603486685	35251.43350587782	31970.923881239225	29803.288141801284	28106.149636021655	26644.129399215526	25306.717391512488	24036.96522994683	22804.150002675786	22177.706599859695	6352.145786750865	-1744.7379948097514	-6849.729771030572	-13849.443190077232	-30070.758457958364	-38045.82040594217	-44081.06905261922	-49086.31139294931	-53445.99767364384	-57364.45383037558	-60953.28280715895
212.0	45487.189634183684	40276.443272145785	35473.390808696255	32138.11619201349	29944.630980797105	28229.473668144725	26752.975405787816	25402.933136122658	24121.56825438342	22877.71284975481	22245.991144292362	6306.906274604495	-1876.9413799250033	-7032.936101030471	-14054.731863613502	-30443.67935998924	-38501.41174446388	-44596.61638067308	-49650.69801923203	-54052.49248925323	-58008.54033107577	-61631.64305812164
213.0	45760.59897170508	40516.25476872214	35699.09881979202	32306.942874202323	30087.461332020684	28354.138624065992	26863.073596092443	25500.335848087183	24207.308363354517	22952.373040216786	22315.35665356976	6262.993844128439	-2008.4896298679523	-7215.809933316268	-14260.231949527428	-30816.508994878022	-38957.46963709526	-45112.97423573042	-50216.15906909159	-54660.272814698896	-58654.106218628935	-62311.64554859616
214.0	46035.68492562795	40757.386219179134	35928.81307363554	32477.65388311205	30231.79187398804	28480.157483982453	26974.432401966267	25598.93510265986	24294.19371222621	23028.137999631115	22385.81316970317	6220.435126732416	-2139.3637933803693	-7398.291412721883	-14465.906362659342	-31189.21662999378	-39413.96837084663	-45630.117259513034	-50782.668021274425	-55269.31622114396	-59301.1174973398	-62993.265512742975
215.0	46312.45458112304	40999.84944432347	36162.84328290207	32650.195517792556	30377.636273650765	28607.53981276886	27087.06328847412	25698.74347845088	24382.236897329523	23105.017647269655	22457.37069704743	6179.252444600643	-2269.5469881561585	-7580.395330110681	-14671.727692030094	-31561.780273650074	-39870.89656179551	-46148.03382956014	-51350.202806683854	-55879.605569831314	-59949.564034817944	-63676.482244635976
216.0	46590.91340462514	41243.654034468986	36401.58525656603	32824.58554972675	30525.007108148136	28736.296179076337	27200.978513400747	25799.765167552825	24471.446051341198	23183.022127446988	22530.038247363504	6139.473652024855	-2399.0192636531137	-7762.091761538235	-14877.652545390767	-31934.167331649194	-40328.21760428959	-46666.69153036087	-51918.745378993946	-56491.11459675206	-60599.41448516841	-64361.27385851486
217.0	46871.0682392052	41488.809866916425	36645.56195019074	33000.84560117622	30673.91867899808	28866.440095220816	27316.18278256723	25902.015455304136	24561.83263606837	23262.16146889078	22603.827796029305	6101.125886032794	-2527.7631404507265	-7943.358462974589	-15083.65102121749	-32306.349248161758	-40785.91013590507	-47186.06868552136	-52488.26798825021	-57103.79595205886	-61250.65464752262	-65047.6193099627
218.0	47152.92280787452	41735.326453657355	36895.502348006194	33178.99939601318	30824.38335389767	28997.98162321496	27432.69357208909	26005.50357238789	24653.404984938927	23342.445876456164	22678.74839535638	6064.268954357227	-2655.7613811653864	-8124.191213010054	-15289.690634103594	-32678.303913273892	-41243.95416024374	-47706.1432137161	-53058.753244161286	-57717.708672145556	-61903.2576943818	-65735.4967680182
219.0	47436.485468802355	41983.21337657071	37152.50423773825	33359.06949916819	30976.415091863608	29130.93212493167	27550.51482424458	26110.23851478577	24746.180964068502	23423.885595851825	22754.811055183272	6028.802544973041	-2782.9940794815193	-8304.560781530206	-15495.74134812862	-33049.995866744954	-41702.32092636495	-48226.897338431896	-53630.17808853729	-58332.74653225319	-62557.20451162789	-66424.88526306933
220.0	47721.76148626261	42232.47927011378	37418.435818481026	33541.07638003737	31130.02851328013	29265.303527525175	27669.661990035558	26216.231433676054	24840.15242879186	23506.49141403794	22832.02542063286	5994.887934178914	-2909.4430041157466	-8484.460828544543	-15701.772517789344	-33421.40042643831	-42160.99035691458	-48748.29994781164	-54202.51909569577	-58948.923449062335	-63212.46749812816	-67115.76078938734
221.0	48008.757367038124	42483.133339347	37697.32340712073	33725.04195594113	31285.234661015777	29401.106642218227	27790.14626602956	26323.49269101132	24935.34585048922	23590.27124245891	22910.40228308549	5962.504905182905	-3035.088308744467	-8663.866470828187	-15907.754992710616	-33792.48519706566	-42619.933057028364	-49270.33267934568	-54775.75291421401	-59566.208457167464	-63869.01931537874	-67808.02027020638
222.0	48297.47890565192	42735.1841603232	38010.42961957386	33910.995454890624	31442.050972100384	29538.35370869116	27911.97191341764	26432.03216707269	25031.767478237845	23675.238468725853	22989.95216156557	5931.681806060908	-3159.915593881102	-8842.762141181185	-16113.661017100996	-34163.22445210689	-43079.129982398794	-49792.9709154024	-55349.85622711753	-60184.58196730861	-64526.881579952256	-68501.89412141166
223.0	48587.93105435878	42988.640210222555	38312.38570257112	34098.95873949889	31600.48993822848	29677.055874960613	28035.156039709997	26541.86064578888	25129.426626979046	23761.401251414703	23070.68447280246	5902.440267461025	-3283.900951013551	-9021.131671153635	-16319.459714897646	-34533.591284075665	-43538.55212154443	-50316.18580502448	-55924.81065662169	-60804.021834722764	-65185.979466243996	-69197.1049726948
224.0	48880.122163158725	43243.51024712202	38595.95940059194	34288.95895562589	31760.566697966155	29817.2249944093	28159.708427178208	26652.98798643297	25228.334095658807	23848.77071090613	23152.61241741541	5874.812175784697	-3407.0278722325165	-9198.955854102955	-16525.127357949605	-34903.541136228945	-43998.17611557762	-50839.97169241181	-56500.585650012275	-61424.50445593147	-65846.30964499732	-69893.71502825545
225.0	49174.0569928834	43499.80186450919	38872.434320565575	34481.019197751884	31922.294757782474	29958.87330299097	28285.63675616235	26765.42509277619	25328.50013268493	23937.356659634752	23235.74106980871	5848.823165658992	-3529.274498060142	-9376.219690289669	-16730.63041177037	-35273.07503329578	-44457.976536855276	-51364.28721198729	-57077.16838184715	-62046.01007514572	-66507.85093880951	-70591.70423932653
226.0	49469.742722380164	43757.52334700875	39144.881433597504	34675.16949375985	32085.689687985687	30102.01259146377	28412.95503132559	26879.182392609924	25429.93444153972	24027.1703524384	23320.085232676814	5824.501399877503	-3650.63060409874	-9552.901918657808	-16935.967372661908	-35642.132959672614	-44917.930663337975	-51889.11347378671	-57654.528899415105	-62668.510933126614	-67170.5800514408	-71291.05245931007
227.0	49767.185281379076	44016.68236752892	39414.79275832465	34871.43668763266	32250.765987602063	30246.654070580757	28541.673098967032	26994.270256218617	25532.648649247938	24118.222848839483	23405.655226974668	5801.875618338985	-3771.0674184525415	-9728.989741689016	-17141.08334965288	-36010.693631612	-45377.999910201805	-52414.428768108104	-58232.64137706526	-63291.99192953145	-67834.47390664843	-71991.72841494082
228.0	50066.39078920375	44277.28743578332	39683.05428469753	35069.85015170927	32417.538914615092	30392.811026818992	28671.802153071752	27110.69899209698	25636.65181864478	24210.522199820225	23492.46032815094	5780.974448989364	-3890.573081904193	-9904.46142129648	-17345.967224693522	-36378.72212842318	-45838.187271547315	-52940.208360907156	-58811.4955612832	-63916.42401698514	-68499.50907205208	-72693.72390438919
229.0	50367.36626182383	44539.34575774405	39950.2520673634	35270.44242686322	32586.023932684453	30540.49515957696	28803.35490286324	27228.480242239326	25741.954944534446	24304.08035067741	23580.511573458207	5761.823008417428	-4009.1200545657484	-10079.300524896214	-17550.58864800798	-36746.22410591818	-46298.451595343766	-53466.42715514699	-59391.054093722894	-64541.78675001944	-69165.66095085765	-73397.00232579318
230.0	50670.116991386734	44802.86489896843	40216.79976723209	35473.234794117794	32756.23370924426	30689.719348176004	28936.337093232003	27347.623418421346	25848.56927364433	24398.90890422392	23669.819098083266	5744.454109032697	-4126.695428902996	-10253.48801414734	-17754.926409283842	-37113.12169468895	-46758.760890397316	-53993.0627554087	-59971.30240818899	-65168.05681163614	-69832.92057417036	-74101.54836851198
231.0	50974.65021309184	45067.859327348415	40483.00957519009	35678.26862099072	32928.18762908004	30840.492546185058	29070.79667157001	27468.139623746276	25956.504526776334	24495.01634277223	23760.394501226794	5728.895809312802	-4243.274440327834	-10427.006951697927	-17958.95588251925	-37479.4031498906	-47219.096073689725	-54520.09134829184	-60552.212547224306	-65795.20968027945	-70501.24846354744	-74807.33638348011
232.0	51280.9724395323	45334.31629929876	40749.121153554166	35885.574898405546	33101.8997034523	30992.83096832798	29206.64848760639	27590.042098912134	26065.771764408542	24592.41435595885	23852.248323659886	5715.17882693719	-4358.844856131342	-10599.841653018288	-18162.652673125267	-37845.03609340801	-47679.430057184305	-55047.48772418116	-61133.76253831497	-66423.1044012953	-71170.6293550684	-75514.34926112863
233.0	51589.08988168719	45602.26250799702	41015.32506798629	36095.18751677341	33277.386317210025	31146.746611700968	29343.99850321679	27713.335257427956	26176.381538913294	24691.113849259913	23945.390075725307	5703.33123926814	-4473.380010185079	-10771.96979584331	-18365.994495013496	-38209.97918160711	-48139.69524251137	-55575.228004613746	-61715.92913795158	-67052.07614553472	-71841.03812054227	-76222.55791830155
234.0	51899.009245526744	45871.69954096919	41281.778320290185	36307.14259891441	33454.6633095462	31302.250480171766	29482.826885105802	27838.0363452163	26288.34322185997	24791.125108380125	24039.831818851155	5693.385075599392	-4586.863660494579	-10943.375406708263	-18568.956906176376	-38574.22845919152	-48599.995208531705	-56103.287377524364	-62298.68727367761	-67681.74807658143	-72512.45172647043	-76931.94130939472
235.0	52210.73704662487	46142.6342320739	41548.60922110077	36521.4784983994	33633.75189005415	31459.369161353854	29623.144017023158	27964.153577065343	26401.669509789317	24892.459570603372	24135.583736485627	5685.370140866333	-4699.273558046669	-11114.039043705037	-18771.51795718704	-38937.72770777691	-49060.173852512235	-56631.64355223454	-62882.01389684269	-68312.20780862524	-73184.8498439065	-77642.47690185969
236.0	52524.27989171527	46415.0736160176	41815.92802535789	36738.233348981645	33814.661765388584	31618.077194806734	29764.963279139207	28091.697800641356	26516.37088859667	24995.12533173398	24232.656553565772	5679.319374748287	-4810.593043351386	-11283.944921217539	-18973.65293464702	-39300.45112094701	-49520.24775151866	-57160.26863196053	-63465.888750089245	-68943.43525953309	-73858.20348771423	-78353.97269341556
237.0	52839.64478391557	46689.02502965831	42083.82803323428	36957.44965247516	33997.40239428772	31778.425225232044	29908.293360993615	28220.680047737726	26632.455563541007	25099.13627706257	24331.061413340445	5675.260685741043	-4920.79987360994	-11453.07138360398	-19175.343023694266	-39662.36611008106	-49980.18847819675	-57689.14050118922	-64050.28222349734	-69575.40749280131	-74532.49664758044	-79066.908099591
238.0	53156.83726203319	46964.495262950404	42352.39058330087	37179.16957794565	34182.008060374515	31940.414528436508	30053.147423116803	28351.112024528906	26749.94641042297	25204.50209715419	24430.80949031425	5673.230376076754	-5029.871965642436	-11621.402584135096	-19376.554530802256	-40023.44044430254	-50439.97688029555	-58218.23157465982	-64635.1734783102	-70208.10007217637	-75207.7014898666	-79780.76336319832
239.0	53475.86541826575	47241.49258145652	42621.68664662007	37403.4397727408	34368.489075821904	32104.05582732908	30199.541258012447	28483.005332346263	26868.8260372401	25311.232895249086	24531.910019581905	5673.258003091149	-5137.794978678998	-11788.918876732176	-19577.287767956965	-40383.64234415855	-50899.5765960812	-58747.516719718464	-65220.53685758205	-70841.48990735592	-75883.7947820682	-80495.67567650753
240.0	53796.73516413012	47520.01951865038	42891.77768300135	37630.30720609634	34556.86312622205	32269.366986787383	30347.474480984107	28616.3678031472	26989.133021018664	25419.343457735646	24634.37615837586	5675.377010966011	-5244.537931567378	-11955.60178627295	-19777.500701474142	-40742.936440303296	-51358.97325510105	-59276.98045649211	-65806.34399638537	-71475.5533372226	-76560.75613490187	-81211.62605165821
241.0	54119.45342280879	47800.08693850964	43162.72075000207	37859.8233212184	34747.14671562073	32436.352761092494	30496.96993574877	28751.213725769252	27110.867175431747	25528.834800537363	24738.217156969178	5679.62149196399	-5350.098868536559	-12121.432639798062	-19977.177042339492	-41101.29254618885	-51818.13104307464	-59806.55679219586	-66392.58847178583	-72110.26630750697	-77238.55382479099	-81928.58537599331
242.0	54444.02728707135	48081.701384174514	43434.56571393408	38092.041916039816	34939.35959279672	32605.03451492443	30648.0365518045	28887.55392995657	27234.043896976516	25639.727590638882	24843.444851943008	5686.0251127939555	-5454.438699604041	-12286.39181488016	-20176.28885983731	-41458.67491676235	-52277.022489807045	-60336.31283860508	-66979.22560046692	-72745.60506121282	-77917.17133496361	-82646.5373015081
243.0	54770.46425099991	48364.869003361906	43707.35906370882	38327.02043109777	35133.520145084534	32775.42561419829	30800.68551896279	29025.398209499646	27358.668064112935	25752.029554425382	24950.068903113774	5694.6216193953005	-5557.5459707876	-12450.455959013692	-20374.83193170646	-41815.04729452847	-52735.626553732116	-60866.135399600375	-67566.23808456521	-73381.54498545127	-78596.59442090508	-83365.45375867625
244.0	55098.76914521144	48649.59643162181	43981.13675779434	38564.819864023455	35329.64651676768	32947.53981849954	30954.929138818065	29164.758392933894	27484.752906340866	25865.751372017316	25058.141165158704	5705.456814460311	-5659.397366164543	-12613.626198283848	-20572.767937689787	-42170.3828554097	-53193.9107958118	-61396.02869073412	-68153.60430055438	-74018.06299151195	-79276.78078374924	-84085.31071760895
245.0	55428.95042477101	48935.890805601906	44255.941051033566	38805.505652404085	35527.75912735335	33121.374845668644	31110.778967523845	29305.646349157032	27612.31197101497	25980.904824381134	25167.55516079216	5718.534790174759	-5759.971927852675	-12775.860775715773	-20770.08218405512	-42524.64007486406	-53651.85085887206	-61925.96744218652	-68741.2955198864	-74655.13459995395	-79957.71513041886	-84806.08376800374
246.0	55761.01511825873	49223.75874940108	44531.80521572079	39049.149593547154	35727.87597389614	33296.965781504725	31268.247413738492	29448.073054456436	27741.354144831785	26097.49958711258	25278.438146959335	5734.064874457632	-5859.239365201531	-12937.146929014561	-20966.74825944277	-42877.78670018037	-54109.4186065784	-62455.92493985029	-69329.29021218378	-75292.73447272807	-80639.3672987989	-85527.75814708683
247.0	56094.97000060563	49513.206083694444	44808.760824443954	39295.82465875895	35930.01711742308	33474.318542983245	31427.345636765844	29592.049303983273	27871.89188856708	26215.54827266557	25390.763154284956	5751.641723478082	-5957.208137685913	-13097.47421842716	-21162.752440525088	-43229.7837478967	-54566.586209303205	-62985.87616558524	-69917.55631149851	-75930.83914943482	-81321.72678102957	-86250.29823664884
248.0	56430.82211400839	49804.24040014751	45086.83678766125	39545.6203849988	36134.20383335627	33653.44723012201	31588.087080591875	29737.58761201149	28003.93471814468	26335.060461539077	25504.540513063876	5771.735354251781	-6053.830458975237	-13256.814095771304	-21358.067031182072	-43580.60589399867	-55023.3276674886	-63515.80000552419	-70506.08176394564	-76569.4251410125	-82004.75818414363	-86973.68726640093
249.0	56768.578845096585	50096.86796951292	45366.060669437706	39798.63321291269	36340.458467258286	33834.3653685632	31750.483221429837	29884.698394780462	28137.49419965902	26456.05367766304	25619.78243832032	5794.240658821713	-6149.08887032661	-13415.149399023081	-21552.672001730723	-43930.209538494615	-55479.61324753595	-64045.66356319573	-71094.83521367345	-77208.4665078455	-82688.43914864547	-87697.89322481112
250.0	57108.246653949886	50391.09562673152	45646.45848436089	40054.919539369126	36548.79465119153	34017.08838898489	31914.54760107118	30033.393709360513	28272.582383341512	26578.522849849716	25736.499534184186	5819.191533805977	-6242.969316013827	-13572.463777881523	-21746.545620328296	-44278.55842717267	-55935.41385563821	-64575.44324452148	-71683.78911877732	-77847.93990972373	-83372.74553063509	-88422.90521892448
251.0	57449.83297532851	50686.92994307859	45928.05360707039	40314.638349739806	36759.24131891946	34201.630595483555	32080.289854944873	30183.685030867957	28409.209913515973	26702.4956114234	25854.703987235298	5846.629828794772	-6335.445495470558	-13728.733962584374	-21939.671028647106	-44625.62238054008	-56390.70900460263	-65105.111558708246	-72272.91961773581	-78487.81992216513	-84057.65843740021	-89148.69107609833
252.0	57793.3453597868	50984.37692790844	46210.86778957092	40577.89421068256	36971.819046512646	34388.0054394178	32247.724603482	30335.584016717716	28547.388178836285	26827.975708423255	25974.403106259466	5876.625321053871	-6426.496927042885	-13883.944045675598	-22132.0221867457	-44971.35648257434	-56845.45677888015	-65634.64905787274	-72862.20223377613	-79128.07746514061	-84743.14589276441	-89875.22530604701
253.0	58138.79103426831	51283.444209791036	46494.92439288675	40844.82590876645	37186.5534088487	34576.22881946403	32416.863943381963	30489.105989583266	28687.128317341107	26954.977020221137	26095.628684249677	5909.127004432026	-6516.101673230776	-14038.074340409832	-22323.581388898747	-45315.73230311969	-57299.64578154756	-66164.02288556535	-73451.602721145	-79768.69351287812	-85429.18607372831	-90602.48290381531
254.0	58486.177010902815	51584.13738978677	46780.2397750831	41115.581531557575	37403.45072931862	34766.31509160351	32587.720430757254	30644.25112117848	28828.45777216029	27083.509014749674	26218.341793577398	5944.266856247385	-6604.239190033506	-14191.102034177238	-22514.323716525498	-45658.70078889289	-57753.2398842049	-66693.20938376006	-74041.1123464701	-80409.65302597519	-86115.75825896204	-91330.4455067523
255.0	58835.51049159719	51886.4632902942	47066.83811786364	41390.34597556255	37622.55913958122	34958.27850628474	32760.30653994558	30801.051183597978	28971.340669143836	27213.585045803055	26342.602683781537	5982.05489432234	-6690.8856347769615	-14343.0035938566	-22704.23251621834	-46000.24094683252	-58206.20790104577	-67222.18063021597	-74630.71191646159	-81050.91270083643	-86802.8321671939	-92059.08272911084
256.0	59186.79927603136	52190.42823552416	47354.73057229611	41669.322866676186	37843.87857094704	35152.13563134022	32934.6348472847	30959.489289094337	29115.834514604532	27345.213302704833	26468.406373690683	6022.535609676241	-6776.021585644063	-14493.780316422897	-22893.284105128958	-46340.3009969173	-58658.52291089992	-67750.91654508104	-75220.3496488822	-81692.45415369529	-87490.32212980345	-92788.37553592434
257.0	59540.052876017464	52496.03943125979	47643.94039572616	41952.75573156994	38067.45074211019	35347.901036825046	33110.718394140626	31119.6008848781	29261.93622537653	27478.40801524106	26595.764352960017	6065.750192654159	-6859.6248614953365	-14643.389255655347	-23081.45572998913	-46678.84782718099	-59110.16039750629	-68279.38091233617	-75810.01097920866	-82334.25502273123	-88178.39315941752	-93518.29146151821
258.0	59895.28722272381	52803.302765274326	47934.48233452001	42240.93472792058	38293.29556687608	35545.593843684146	33288.57007813213	31281.391386179042	29409.6575539545	27613.17816998565	26724.687355056376	6111.746475637963	-6941.671941805893	-14791.81959182705	-23268.732277141942	-47015.837865533074	-59561.08490336011	-68807.55288423997	-76399.67925964438	-82976.28715682062	-88866.83220386997	-94248.81419030135
259.0	60252.47135036755	53112.22485413722	48226.371849241514	42534.21806037891	38521.43738510386	35745.21957654538	33468.20243483584	31444.871642314378	29559.008996500328	27749.539225011416	26855.187889313544	6160.563627542782	-7022.140820283268	-14939.053584619134	-23455.087095674564	-47351.24503184346	-60011.2688940301	-69335.40483642559	-76989.31342151287	-83618.52641739597	-89555.67686001706	-94979.91780554364
260.0	60611.65556767294	53422.81892028639	48519.623088342814	42833.05428698215	38751.90453415501	35946.805237099376	33649.629516341716	31610.053225527547	29710.00219298617	27887.49593119209	26987.28153888411	6212.253212828175	-7101.004850251193	-15085.065845024641	-23640.502065568726	-47685.00845375075	-60460.690885728196	-69862.9083715594	-77578.90138414389	-84260.9464838928	-90244.90070201154	-95711.5695804402
261.0	60972.83259840621	53735.07164178276	48814.25215466055	43138.031778227065	38984.72262732255	36150.35835495442	33832.86270534672	31776.95128954653	29862.65035546696	28027.06577017415	27120.96502080727	6266.862056282669	-7178.253359072696	-15229.840267594569	-23824.954700751376	-48017.113903186924	-60909.31304431468	-70390.03891670686	-78168.40720444848	-84903.52511205003	-90934.382277027	-96443.75172574332
262.0	61336.00992328537	54049.00931829024	49110.27267121905	43449.953957538	39219.921009967715	36355.90099166415	34017.91597108168	31945.57216020357	30016.962548361204	28168.2572664787	27256.26497573212	6324.4313247740065	-7253.856338919883	-15373.355965835304	-24008.42577567394	-48347.5035800327	-61357.10870485328	-70916.76817754802	-78757.81030559249	-85546.23386333598	-91624.3866201269	-97176.44375704537
263.0	61701.19557076577	54364.63170996725	49407.69760706773	43769.98740676085	39457.527860845745	36563.447258627486	34204.80294919731	32115.93064508261	30172.95203468429	28311.082763131402	27393.19397700367	6385.018271077715	-7327.788417299991	-15515.592278290453	-24190.89246320224	-48676.13909663353	-61804.04959592159	-71443.06854672809	-79347.08297944328	-86189.04933248568	-92314.6001214534	-97909.60920540418
264.0	62068.39725880795	54681.94555322862	49706.54088297707	44100.028094353205	39697.573240374426	36773.015016277066	34393.53680964792	32288.04098945678	30330.629254982727	28455.554436290782	27531.74600620234	6448.6704753782105	-7400.030355813811	-15656.528101165517	-24372.336246066552	-49002.98353744956	-62250.10317838937	-71968.9120170289	-79936.19804062767	-86831.94403467386	-93005.00973646046	-98643.23169474321
265.0	62437.62288732265	55000.95709048704	50006.814179451474	44443.722100220686	39940.089059720485	36984.61789730781	34584.130421022644	32461.914291612906	30490.01022793127	28601.682339011328	27671.950107652214	6515.439353730035	-7470.559790636675	-15796.147075004483	-24552.734698808403	-49327.991230129584	-62695.24465358647	-72494.27594045011	-80525.1317681912	-87474.8833432764	-93695.83609576264	-99377.24698684108
266.0	62808.878239931524	55321.6730154042	50308.53069324841	44812.02995600628	40185.103424552864	37198.27579862241	34776.59841700681	32637.561231619882	30651.09876183531	28749.479551234086	27813.80790213727	6585.37918421482	-7539.3522551615315	-15934.424447682177	-24732.06655331797	-49651.12161145138	-63139.43849290209	-73019.1314501132	-81113.85801871776	-88117.8696780093	-94386.8126448954	-100111.73628190332
267.0	63182.17384858416	55644.099656830105	50611.7022547437	45214.07173860309	40432.652410796334	37414.00148012957	34970.95246802099	32814.99479735904	30813.911808683697	28898.957149302543	27957.338055565975	6658.541202196284	-7606.385761548503	-16071.34360484613	-24910.3103385469	-49972.33155396994	-63582.659209993086	-73543.44754563857	-81702.3475282614	-88760.84525997099	-95077.98989534797	-100846.56835249238
268.0	63557.51677454997	55968.245288092905	50916.34010717942	45575.76284434003	40682.76981994517	37631.817244109414	35167.20796375287	32994.227589077	30978.46173629952	29050.125935604265	28102.54782778026	6734.982412595389	-7671.633980252896	-16206.88066597993	-25087.447776262736	-50291.5791271177	-64024.876312186476	-74067.19851088099	-82290.575348596	-89403.80630042605	-95769.33355585035	-101581.75361772315
269.0	63934.91605054794	56294.11237634979	51222.46750258028	45924.90984222535	40935.49073031281	37851.73922700835	35365.37805239469	33175.27385569425	31144.758696398152	29202.999639160284	28249.450959910173	6814.764534394359	-7735.0807012542355	-16341.015305979497	-25263.455615736602	-50608.82019346554	-64466.053407781525	-74590.34900097587	-82878.51529743324	-90046.71377096276	-96460.85274634953	-102317.26569277194
270.0	64314.37661312414	56621.70985016533	51530.060169376084	46267.33834777961	41190.850368172265	38073.78467547968	35565.47667050764	33358.14220578389	31312.81525587479	29357.58621131828	28398.05739438931	6897.936684630782	-7796.696085704796	-16473.730910465776	-25438.313658716637	-50924.01166272638	-64906.16887748407	-75112.89519110016	-83466.1424739016	-90689.54538475123	-97152.48603210808	-103053.0708298994
271.0	64695.909670355606	56951.044939834945	51839.16405395519	46605.52862717034	41448.88864743537	38297.971680512754	35767.529211721914	33542.84708918249	31482.64345381526	29513.9013134059	28548.381385341578	6984.579366560793	-7856.45754855519	-16605.00428870645	-25611.995533609894	-51237.10541454991	-65345.189995399036	-75634.78214485588	-84053.42436028575	-91332.27618494118	-97844.21810701396	-103789.17586344262
272.0	65079.528659433156	57282.123552216304	52149.77857023807	46940.86375904726	41709.645870128035	38524.31853125872	35971.5152995899	33729.40250083165	31654.254114068324	29671.954818911778	28700.44208635047	7074.7186894232	-7914.34355185763	-16734.81313743563	-25784.495235657087	-51548.060559580714	-65783.08267885464	-76155.99862835353	-84640.33269088564	-91974.87944785849	-98536.02908482429	-104525.52044120894
273.0	65465.22220916655	57614.95152402455	52461.91311171206	47274.23144113987	41973.1617770954	38752.844461957924	36177.48838216545	33917.818106096245	31827.660395359744	29831.758771749788	28854.219858749253	7168.452529383067	-7970.327760883054	-16863.134833249627	-25955.773061591084	-51856.82949458895	-66219.81832934002	-76676.5081339463	-85226.85806155638	-92617.32811248847	-99227.88612686074	-105262.08059160126
274.0	65853.01815071309	57949.536874287725	52775.578882665824	47606.245248573636	42239.48136689614	38983.67121405685	36385.4359871959	34108.109647333666	32002.873925095293	29993.32506293596	29009.76031822645	7265.834949280936	-8024.388976449845	-16989.95935849016	-26125.825859480814	-52163.36467345647	-66655.36264104708	-77196.28298717862	-85812.95779405179	-93259.57786624672	-99919.76612371969	-105998.85446839247
275.0	66242.91837876404	58285.88352917204	53090.78472748094	47937.35711278918	42508.65017918394	39216.50686958984	36595.38894845179	34300.287849092085	32179.906574233886	30156.665736091803	29167.063329577766	7366.937575260788	-8076.502056610203	-17115.254131593654	-26294.619209745608	-52467.6100137099	-67089.68365100576	-77715.29968819753	-86398.60448771823	-93901.66039982007	-100611.64273485096	-106735.80055072607
276.0	66634.93234711979	58624.00059218032	53407.541208899056	48267.91778368123	42780.71641666243	39451.682540668065	36807.35469729079	34494.36497311422	32358.77079125923	30321.792364751404	29326.1412941374	7471.827792023818	-8126.633124636224	-17239.003890656895	-26462.136125084653	-52769.526233620476	-67522.76830589608	-78233.52319472143	-86983.77641563574	-94543.48936262829	-101303.49016030598	-107472.88212148316
277.0	67029.0648488447	58963.89418538059	53725.857605146324	48598.18076655443	43055.73028519883	39689.11375898324	37021.347445120984	34690.355280306525	32539.478821099445	30488.716640457395	29487.005853255847	7580.582107065886	-8174.785082944596	-17361.18334158472	-26628.35622105065	-53069.093925600144	-67954.56266614838	-78750.89783491503	-87568.44515111466	-95185.05958502399	-101995.28331704708	-108210.10379030326
278.0	67425.32794745118	59305.569566545106	54045.74338885519	48928.38683878228	43333.74556363125	39928.82047857293	37237.38403448535	34888.27404620776	32722.042697481702	30657.45186049043	29649.668173313723	7693.2765546989685	-8220.907525315299	-17481.776699232723	-26793.258068734678	-53366.226432647265	-68385.0418182163	-79267.5031839722	-88152.57873188527	-95826.33928797749	-102686.99410065869	-108947.40830463805
279.0	67823.73163544209	59649.03409443436	54367.211569502455	49258.70905206687	43614.82208080161	40170.82372146117	37455.47843666678	35088.1265242742	32906.4743560353	30828.006768105566	29814.14122311941	7809.989108021255	-8264.981900533006	-17600.758930233453	-26956.82197112545	-53660.87748642851	-68814.17945108944	-79783.19202533527	-88736.15958215992	-96467.31203746886	-103378.59485031007	-109684.77579311625
280.0	68224.27674496357	59994.29477267933	54690.2597622001	49589.30318932405	43899.011108026156	40415.14455813218	37675.64553325341	35289.93181071655	33092.78496826194	31000.39664407217	29980.436199015865	7930.807748283725	-8306.991677931976	-17718.061914604797	-27119.02398679244	-53953.0061284992	-69241.93814876323	-80297.98023458282	-89319.15294894073	-97107.9434048821	-104070.05150731921	-110422.22119075723
281.0	68626.98275356553	60341.35768195509	55014.9086572558	49920.29892406516	44186.38582250981	40661.80245563849	37897.899903786376	35493.7021206861	33280.98837768746	31174.631302156966	30148.56573784481	8055.807191487023	-8346.903107930979	-17833.806285874758	-27279.843717134674	-54242.55682260686	-69668.28449230897	-80811.83409739041	-89901.53271096532	-97748.2046719697	-104761.3719480941	-111159.6623061673
282.0	69031.84432181294	60690.22942092147	55341.16338649964	50251.807573231534	44477.0124518215	40910.820475722496	38122.25776191143	35699.45033984464	33471.09637780868	31350.724799589705	30318.54087915088	8185.088885956939	-8384.695962175	-17947.834361369954	-27439.26215248386	-54529.47149723256	-70093.19558517178	-81324.72885642684	-90483.27160440094	-98388.07799225161	-105452.49039460524	-111897.09155910628
283.0	69438.88331604986	61040.9170508816	55669.03209390367	50583.928586457565	44770.96211000887	41162.2214950986	38348.73517837888	35907.18983127733	33663.12173566871	31528.688328426157	30490.372519210418	8318.740126600533	-8420.343546750199	-18060.163491356827	-27597.253774409473	-54813.71796399815	-70516.63188208276	-81836.6304113456	-91064.34247715474	-99027.53055237152	-106143.39445360599	-112634.49614053598
284.0	69848.10227582998	61393.42663993643	55998.52408565943	50916.74799721386	45068.3174599576	41416.0246663058	38577.34235701525	36116.93239091279	33857.07717086346	31708.531515180963	30664.075356341287	8456.863046540398	-8453.820250552482	-18170.763308338588	-27753.803886039677	-55095.223200077424	-70938.56196375552	-82347.517370791	-91644.7176366885	-99666.53281332026	-106834.06263478062	-113371.83531630933
285.0	70259.51218700939	61747.76464918937	56329.64823872363	51250.342154205304	45369.164103099385	41672.25535997037	38808.09931594081	36328.69301537007	34052.97324693088	31890.268872472094	30839.65979544667	8599.55936264791	-8485.103022750598	-18279.645969304285	-27908.884607424	-55373.93846963925	-71358.9534754715	-82857.35282916384	-92224.36505438507	-100305.0582571876	-107524.46062338684	-114109.08717490983
286.0	70673.12088652176	62103.9384017698	56662.41160952865	51584.77973251803	45673.59352505875	41930.936559516194	39041.022117036424	36542.4836304483	34250.824950158756	32073.912990471028	31017.138428012826	8746.94348740083	-8514.164909432118	-18386.744664563143	-28062.477856337166	-55649.80538291065	-71777.77348535712	-83366.10807903533	-92803.26460995193	-100943.0901659407	-108214.56443130062	-114846.2246291296
287.0	71088.93718652267	62461.95591252814	56996.824019340216	51920.12234405777	45981.710487073324	42192.09213310161	39276.12495563546	36758.33129219839	34450.64178145556	32259.47528741759	31196.52302219205	8899.115131902145	-8540.979389123939	-18492.09467215187	-28214.563217648916	-55922.77067823842	-72194.99098426575	-83873.76651091737	-93381.38111555565	-101580.58429374552	-108904.349094401	-115583.22054360795
288.0	71506.97034358837	62821.81912500842	57332.89292071011	52256.425500712256	46293.62754373555	42455.745814344686	39513.426212680206	36976.21163453648	34652.44173332598	32446.968091458082	31377.824975887983	9056.21200692869	-8565.523374281009	-18595.621959337877	-28365.082328031407	-56192.78019030558	-72610.57059787583	-84380.28292577286	-93958.69165639605	-102217.52856229481	-109593.78483065442	-116320.05129010807
289.0	71927.22985240782	63183.53916113904	57670.627019442334	52593.74079226177	46609.46969653441	42721.92325710796	39752.936808187114	37196.17522730109	34856.22872516347	32636.405525214097	31561.057574297505	9218.355439650331	-8587.768559757067	-18697.32485770411	-28514.117342477082	-56459.76666274003	-73024.48122880253	-84885.63537008225	-94535.1662985966	-102853.88629728556	-110282.84706410789	-117056.68843382737
290.0	72349.72448827459	63547.1216274387	58010.03459028498	52932.11517750419	46929.3757612676	42990.65002126753	39994.67864598621	37418.22625855327	35062.02090432355	32827.79443724733	31746.232137426545	9385.680111321024	-8607.691099041476	-18797.17826985303	-28661.54443394483	-56723.672248581104	-73436.68786802722	-85389.7898655865	-95110.77626184263	-103489.63154217211	-110971.50657757604	-117793.09348853721
291.0	72774.46309067745	63912.57391310389	58351.123529301214	53271.589352382915	47253.503794937664	43261.95203468538	40238.66486819919	37642.37286687204	35269.83147286698	33021.148300557295	31933.361791194126	9558.338231203845	-8625.264825029008	-18895.1635490467	-28807.32612886341	-56984.44339568331	-73847.15677126311	-85892.72039412119	-95685.48975939999	-104124.73930981284	-111659.73564262711	-118529.27343535336
292.0	73201.4553547358	64279.89913939786	58693.90169277078	53612.204546195484	47582.03292944096	43535.86215286947	40484.91381723163	37868.63058403795	35479.67124679717	33216.48405509055	32122.45775220904	9736.480669212862	-8640.456097696995	-18991.258072426368	-28951.594498107268	-57242.0052394206	-74255.85774141291	-86394.39255667385	-96259.28654719132	-104759.18017053924	-112347.51114399874	-119265.16834093229
293.0	73630.71073931507	64649.10809776566	59038.37523540715	53953.99795182147	47915.16936494487	43812.39019298211	40733.44176522406	38097.016208084315	35691.554086623364	33413.81071733257	32313.53598130739	9920.279000097595	-8653.255240929051	-19085.437647238854	-29094.171381556807	-57496.30600860098	-74662.75122865854	-86894.71405861294	-96832.13277361653	-105392.92670376174	-113034.80416993276	-120000.76213254035
294.0	74062.23881482142	65020.20617608067	59384.55545870156	54297.00233091225	48253.153134218555	44091.58243084446	40984.26547779981	38327.543279171485	35905.492255402234	33613.14385864968	32506.597155127078	10109.91124844113	-8663.619457272522	-19177.679772384596	-29235.082111675758	-57747.27232609861	-75067.80985212626	-87393.85865640957	-97404.00006693209	-106025.95170039817	-113721.58253408992	-120736.02688048195
295.0	74496.04812346824	65393.20014286224	59732.44885769504	54641.250792619496	48596.26893454365	44373.462082652026	41237.401630676904	38560.22289666263	36121.49799262021	33814.487950984956	32701.663098000296	10305.57532346528	-8671.528552805248	-19267.965529205336	-29374.327018501674	-57994.84119917659	-75470.99279646084	-87891.58681491393	-97974.86003426535	-106658.22396505642	-114407.82031582447	-121470.93988352097
296.0	74932.14959532612	65768.09740466924	60082.06160691191	54986.772664394404	48944.86016917101	44658.06079179261	41492.87194640978	38795.069448590846	36339.58508218762	34017.86666071741	32898.746738927715	10507.484538194796	-8676.955030528072	-19356.269307331007	-29511.861588276108	-58238.941740122216	-75872.27448302184	-88387.94086727867	-98544.68457516065	-107289.72400841565	-115093.5091792221	-122205.46932347145
297.0	75370.56332700174	66144.90273817872	60433.4036052319	55333.59612534218	49299.347196026494	44945.40474411385	41750.683716587024	39032.09952240453	36559.76599667668	34223.28178778042	33097.85648615484	10715.872411280696	-8679.87342024225	-19442.570297840808	-29647.670581626066	-58479.50757220306	-76271.61061421371	-88882.88923086651	-99113.445128227	-107920.41243622289	-115778.59304314456	-122939.59095163515
298.0	75811.26377167269	66523.62753208548	60786.48164049092	55681.74856555813	49660.27140418865	45235.530354304916	42010.86459447151	39271.32681099542	36782.0532114572	34430.74982360743	33299.010212226785	10930.996554004116	-8680.215870708082	-19526.844575227893	-29781.73391737754	-58716.462848327006	-76668.97170961881	-89376.39293530601	-99681.11236144789	-108550.27491284811	-116463.06085272512	-123673.27538118616
299.0	76254.29666272018	66904.27021427354	61141.31066281371	56031.25316113342	50028.33945252582	45528.470337803185	42273.430063256965	39512.808378519505	37006.460614728756	34640.28314097256	33502.20998080399	11153.142689513625	-8678.069920117836	-19609.071293231347	-29914.026372405002	-58949.73798029113	-77064.32156764227	-89868.4440010782	-100247.65381895425	-109179.2709273028	-117146.87859803071	-124406.49467991965
300.0	76699.65962951902	67286.845320213	61497.8765614133	56382.13504965693	50404.53034486898	45824.25790599431	42538.39623144023	39756.426501411115	37233.00037427145	34851.89674070434	33707.476414811885	11382.630677592053	-8673.294751280439	-19689.224110808253	-30044.533798420744	-59179.253785686684	-77457.62555170062	-90358.9880267898	-100813.05193805895	-109807.37820837952	-117830.0223955639	-125139.22354721068
301.0	77147.36308843017	67671.35704158538	61856.20865585632	56734.417177274205	50790.302884970086	46122.92869596199	42805.78368538935	40002.337075451724	37461.68700709124	35065.599595530046	33914.81803205269	11619.817560262003	-8665.898394296702	-19767.29139947673	-30173.22376989617	-59404.93168955782	-77848.85074565827	-90848.00737713376	-101377.26469995728	-110434.56261336611	-118512.46328859293	-125871.43580483517
302.0	77597.4176741053	68057.81256762194	62216.30784338531	57088.12134571848	51188.06909428144	46424.51881808868	43075.61068030998	40250.48515299907	37692.53389390657	35281.41974880503	34124.249686598836	11865.115411080376	-8655.857273331421	-19843.236927891892	-30300.08569419576	-59626.702847187466	-78237.95672677597	-91335.45546405678	-101940.26965374852	-111060.81006070174	-119194.1703298399	-126603.0997069478
303.0	78049.830542081	68446.21931455612	62578.1797356344	57443.265612362826	51602.72283896379	46729.06814375807	43347.895269912246	40500.91150962614	37925.549459546426	35499.329517017235	34335.782528018695	12118.993770145986	-8643.14095106651	-19917.04207327262	-30425.088881641335	-59844.46624554979	-78624.91221104446	-91821.33294074383	-102502.03551070127	-111685.985585446	-119875.12308030453	-127334.191348108
304.0	78504.61408282857	68836.58208378482	62941.83572055417	57799.87244830386	52052.374313937886	47036.61720592696	43622.65843272161	40753.62127995501	38160.74934622098	35719.37989744033	34549.43017086589	12382.003518254933	-8627.720027367031	-19988.686837752495	-30548.215774618904	-60058.161353359785	-79009.67839934267	-92305.57984939474	-103062.52967400142	-112310.33816754527	-120555.28680150074	-128064.6822187219
305.0	78961.77861819537	69228.90996103096	63307.276263608546	58157.95955736002	52523.33687508303	47347.20333045027	43899.92609011306	41008.62906775785	38398.15134631487	35941.57169285667	34765.20074751903	12654.798355017701	-8609.567620442976	-20058.144651110633	-30669.443222925125	-60267.68142507039	-79392.2228825186	-92788.17465276184	-103621.73474055529	-112933.57144364718	-121234.6378034156	-128794.54723423126
306.0	79421.33403811793	69623.20948416326	63674.51525071106	58517.54535590444	52950.82147458924	47660.87556097015	44179.69396613682	41265.976751021386	38637.761809218064	36165.9198631668	34983.111263397004	12938.155946089857	-8588.655352947477	-20125.39535405644	-30788.7470926964	-60472.938363054884	-79772.50669895118	-93269.08364868027	-104179.60773848035	-113555.74778598282	-121913.14510357921	-129523.74876075375
307.0	79883.29027047666	70019.48689720954	64043.55814694784	58878.64656083323	53365.36534381975	47977.67414972343	44462.00795126599	41525.6013861454	38879.59971452423	36392.43864120958	35203.17309713413	13233.057897132298	-8564.95407587156	-20190.41536289404	-30906.109543295897	-60673.844577397016	-80150.4934312214	-93748.27654154997	-104736.1242949898	-114176.83082169821	-122590.78231334387	-130252.27678292722
308.0	80347.65861508675	70417.74909817337	64414.41134235914	59241.281234630434	53772.59340096323	48297.65090054134	44746.87998721827	41787.596210573014	39123.67463360385	36621.11809686686	35425.39802359199	13540.73782066279	-8538.43472991095	-20253.178970543726	-31021.503736244893	-60870.299146776844	-80526.13937071475	-94225.72791294573	-105291.25601023997	-114796.79718892544	-123267.51958400919	-130980.08977330753
309.0	80814.44862863421	70818.00394021065	64787.08329198363	59605.4639804723	54175.075370176695	48620.854439273025	45034.32892006535	42051.949693894974	39370.00318730775	36852.00064649913	35649.797790239405	13862.82938815726	-8509.066038510558	-20313.66461878529	-31134.91273442481	-61062.199473661836	-80899.43210127304	-94701.39508530215	-105844.971323248	-115415.61805621756	-123943.33058706255	-131707.16345070166
310.0	81283.67127642126	71220.25883946157	65161.5808076309	59971.212233698985	54574.2979266076	48947.33951831459	45324.3807274477	42318.67979218555	39618.59516143633	37085.08539621644	35876.38596368415	14201.606370625319	-8476.824708597647	-20371.849158471683	-31246.31188372703	-61249.44924572145	-81270.30860565446	-95175.25663013151	-106397.24103870237	-116033.26298530927	-124618.18600394978	-132433.46482759406
311.0	81755.33768543592	71624.51859089205	65537.91122434018	60338.53958043482	54971.218626860886	49277.15803747329	45617.05013566029	42587.79686529419	39869.47017803234	37320.390979288975	36105.176487578894	14560.462128850966	-8441.673817367497	-20427.7072433602	-31355.62680989204	-61431.93078092724	-81638.74184290547	-95647.27278886456	-106948.03589243302	-116649.70469757047	-125292.05906254452	-133158.9757373962
312.0	82229.45861256699	72030.79230500688	65916.08247801586	60707.46165601514	55366.52359263943	49610.37357722904	45912.361941563126	42859.32817031043	40122.632487536495	37557.92072466448	36336.177721025	14945.105151933327	-8403.591734381975	-20481.217024473153	-31462.988253102987	-61608.7063092895	-82004.69169708021	-96117.41846946633	-107497.32382064906	-117264.91326854046	-125964.89439644065	-133883.6649297047
313.0	82706.04449764197	72439.08663295109	66296.0999198331	61077.99255232936	55760.71345946204	49947.04850745	46210.34053863732	43133.26711248672	40378.11351318286	37797.696048478174	36569.407691236614	15367.39153319929	-8362.537210798706	-20532.356168516853	-31568.222545325872	-61782.13758147019	-82368.13154729892	-96585.65534719918	-108045.07463281459	-117878.85888959549	-126636.74002322671	-134607.50019505288
314.0	83185.10623765591	72849.40833110374	66677.98483990456	61450.14621123506	56154.17799779007	50287.247131863216	46511.00740958571	43409.651053587295	40635.892137232004	38039.726525287915	36804.87024927685	15881.577520512801	-8318.495891155064	-20581.09824739193	-31671.356989806838	-61949.62609370262	-82729.01007236337	-97051.95572047494	-108591.26394452548	-118491.5143730067	-127307.49072589603	-135330.45508098675
315.0	83666.65529802255	73261.76440109024	67061.72380954341	61823.93593873252	56547.224030374025	50631.04631868591	46814.38608126962	43688.487238656584	40896.01693049021	38284.026421398856	37042.597431930655	16403.749040371622	-8271.424176708533	-20627.41185473354	-31772.37089762019	-62111.85625442039	-83087.28928259405	-97516.25472341132	-109135.85709036328	-119102.84795747013	-127977.14303756575	-136052.50414879015
316.0	84150.7029524229	73676.1625231757	67447.31062437416	62199.3752197889	56940.10230679289	50978.51809496016	47120.4994819088	43969.79425942265	41158.48656627296	38530.60557718048	37282.567267772945	16842.068492829072	-8221.296333671926	-20671.299797624815	-31871.199473949673	-62268.70003915651	-83442.94185511	-97978.6127833933	-109678.82063522341	-119712.83521619433	-128645.67292417723	-136773.61963547644
317.0	84637.26006418125	74092.61006221731	67834.79047671513	62576.47646584239	57333.02175248721	51329.75122062495	47429.37256194602	44253.58672773556	41423.31908189386	38779.478870257546	37524.82172038041	17251.762920501962	-8168.078073033219	-20712.71164289827	-31967.942034442647	-62420.00839735402	-83795.91883640602	-98438.90438803518	-110220.1309072026	-120321.44044096509	-129312.9739942312	-137493.76684321783
318.0	85126.33846264386	74511.11222177063	68224.15361586469	62955.25256664336	57726.155745139666	51684.83417547845	47741.029259074305	44539.88338009217	41690.52633367923	39030.65995555605	37769.366232444765	17644.279208225664	-8111.745772442489	-20751.630161659996	-32062.453063693538	-62565.62635232025	-84146.18754282	-98897.12966262756	-110759.75445725219	-120928.64150290884	-129979.23686958992	-138212.92305897607
319.0	85617.9492649622	74931.6783161305	68615.4074812688	63335.715710141565	58119.657915078176	52043.865827526795	48055.49578543678	44828.6965456895	41960.12521420178	39284.16111374952	38016.210902210165	18024.999891198197	-8052.262795404677	-20788.032795640116	-32154.757373818837	-62705.39774972736	-84493.70749674313	-99353.25313770527	-111297.51169682597	-121534.3989684809	-130644.215971586	-138931.06103281886
320.0	86112.10402578757	75354.31478304583	69008.55964125023	63717.87831367527	58513.65153163547	52406.95541589541	48372.80175331012	45120.046549756444	42232.12318411446	39539.99508479127	38265.369360373035	18397.072362897918	-7989.5966669093905	-20821.90079567535	-32244.82468767697	-62839.13797631586	-84838.35159307832	-99807.24620476126	-111833.81594752645	-122138.69575293467	-131307.95350380003	-139648.14079645142
321.0	86608.81456120223	75779.02907792266	69403.61678939479	64101.75068206516	58908.25496772423	52774.2206608961	48692.96224288213	45413.94955792984	42506.53991854396	39798.17437465838	38516.85516763317	18762.56363204567	-7923.720915810758	-20853.202247877256	-32332.6339666688	-62966.68469555449	-85180.33902994613	-100259.06725055233	-112368.19610741644	-122741.49000797502	-131970.42129310546	-140364.1572646916
322.0	87108.09284327799	76205.83001150953	69800.5927945628	64487.36226797869	59303.56673257463	53145.795692889486	49016.01666663468	45710.42330456132	42783.39010983333	40058.713518762335	38770.67892943307	19122.933187757968	-7854.599270943843	-20881.913849722856	-32418.164788714756	-63087.81934986403	-85519.370533598	-100708.69773745217	-112900.76397758629	-123342.76252033393	-132617.85414772425	-141079.05903523776
323.0	87609.95278763372	76634.71990127693	70199.47188420934	64874.67541189932	59699.675889611	53521.827773273864	49341.994117997485	46009.48539366684	43062.68259527837	40321.62422626364	39026.855385758696	19479.263555895668	-7782.197355819895	-20908.01300881707	-32501.394415898598	-63202.33579537683	-85855.49851811264	-101156.08550063858	-113431.4952304783	-123942.47953400458	-133291.42648498184	-141792.82912562473
324.0	88114.40072275855	77065.71033936519	70600.28575458974	65263.747757251935	60096.6615639574	53902.48422186935	49670.904653307356	46311.14803818619	43344.43835245843	40586.92132676148	39285.394219517315	19832.397125779375	-7706.49132326353	-20931.476395601756	-32582.29773532084	-63310.00715868446	-86188.67965659456	-101601.22038820549	-113960.35339925633	-124540.60820171103	-133949.91438662837	-142505.4357245107
325.0	88621.4512244552	77498.8079915373	71003.03338363323	65654.58505094014	60494.59613574863	54287.962013515484	50002.79838789387	46615.43529282771	43628.66736805976	40854.6160174526	39546.31142126565	20182.996690276428	-7627.440032406768	-20952.276887707703	-32660.85116456321	-63410.56842495437	-86518.87003583458	-102044.05143477774	-114487.28149139098	-125137.11702680573	-134607.0124185756	-143216.84679582308
326.0	89131.11928773951	77934.0214449132	71407.72259039084	66047.17168491703	60893.54351677517	54678.46194474815	50337.69755782587	46922.36261576819	43915.38522260374	41124.722249070415	39809.61924312239	20531.609046199534	-7545.012735593016	-20970.39116648145	-32737.037219479156	-63503.78497779052	-86846.02414102957	-102484.55122789057	-115012.33060528943	-125731.99211097974	-135262.69528288575	-143927.04232628376
327.0	89643.41565520807	78371.35252014337	71814.35592637284	66441.54303657293	61293.56439338388	55074.2589384578	50675.635520348835	47231.94884374623	44204.64864944795	41397.254246352415	40075.330496565526	20878.679554203147	-7459.179368562269	-20985.78692963012	-32810.82669821725	-63589.31865656472	-87170.11488170427	-102922.68161124847	-115535.39240815089	-126325.18636407971	-135916.9345019702	-144635.98565739492
328.0	90158.35307096422	78810.81426878073	72222.94557869926	66837.70237806527	61694.71145388595	55475.64806384577	51016.64411263421	47544.21197790312	44496.34489378137	41672.223382864686	40343.454031619636	21224.592286957777	-7369.900324661459	-20998.460556792095	-32882.20113507693	-63666.860026852926	-87491.09982570627	-103358.41682781558	-116056.45621049049	-126916.67405605305	-136569.69519940036	-145343.65045442304
329.0	90675.94314751218	79252.41263554493	72633.49745149394	67235.6583544756	62097.03548844694	55883.00394283292	51360.75844830337	47859.170406142584	44790.61463305366	41949.64466548253	40614.006658415776	21569.670986255253	-7277.149011516885	-21008.36508463812	-32951.13481863818	-63736.031338550325	-87808.92688569572	-103791.71683777907	-116575.49008924066	-127506.42684881418	-137220.95744243392	-146050.00557639514
330.0	91196.1984074316	79696.15414014604	73046.02225417295	67635.42220400371	62500.5829011719	56296.766595911904	51708.00878017284	48176.84151164992	45087.43427790495	42229.52969983472	40887.0011900196	21914.196187504363	-7180.880895803799	-21015.486816613906	-33017.60696111724	-63796.41971925323	-88123.52702745999	-104222.5415824154	-117092.46704244852	-128094.41374961176	-137870.69001861726	-146755.03039425611
331.0	91719.13398169467	80142.0470202525	73460.51420229828	68037.00328996172	62905.39644508556	56717.524887469364	52058.443988157785	48497.24658296928	45386.81476402226	42511.89283270473	41162.4488501708	22258.413007213792	-7081.077532448689	-21019.794677666127	-33081.592299078126	-63847.558639466035	-88434.95063575933	-104650.88079122957	-117607.36090419415	-128680.59989045342	-138518.85675614583	-147458.68554509425
332.0	92244.75957674433	80590.0984135893	73876.9935013043	68440.41183029002	63311.516338609494	57146.035906526566	52412.075080270806	48820.403651838045	45688.774283540246	42796.74808378535	41440.364219711555	22602.540421311875	-6977.690510737011	-21021.267322898464	-33143.06834181142	-63888.90580446756	-88743.06356720536	-105076.6787053697	-118120.12740405253	-129264.97223030913	-139165.42927651014	-148160.94909550773
333.0	92773.09071511819	81040.31563275347	74295.46278855402	68845.65709639573	63718.97934417629	57583.35157725024	52768.966093025825	49146.33428939381	45993.32429506337	43084.10832898285	41720.75797905536	22946.767732954177	-6870.687853106472	-21019.875376181648	-33202.00615487801	-63919.83638062939	-89047.85360242642	-105499.90371772563	-118630.74234156738	-129847.48288337205	-139810.38710267795	-148861.785911044
334.0	93304.14009989069	81492.70631478778	74715.9291386902	69252.74892476412	64127.82043910885	58031.04154741051	53129.148934559256	49475.05286952626	46300.485458850206	43373.985747214436	42003.644654407675	23291.26403835535	-6760.0363232811505	-21015.60308856936	-33258.399135920365	-63939.610303796595	-89349.2781440295	-105920.52744104512	-119139.17515325246	-130428.1049064073	-140453.69250418467	-149561.16914357018
335.0	93837.92272124226	81947.28085093522	75138.39963008909	69661.69780183892	64538.07292383289	58491.70439565844	53492.666806134715	49806.58520756982	46610.263563713015	43666.45115795088	42289.03669047578	23636.1908218561	-6645.697855599079	-21008.41494864464	-33312.209931130084	-63947.33734937338	-89647.29414911955	-106338.50890668636	-119645.39043691091	-131006.80963029683	-141095.31566793215	-150259.07960746926
336.0	94374.44701695925	82404.0391152471	75562.88135121924	70072.5107778933	64949.76767158334	58970.59745530106	53859.56538627621	50140.9500891496	46922.680606180875	43961.3516339941	42576.94764620479	23981.684778838622	-6527.637370239507	-20998.288667356654	-33363.417442246835	-63941.92410823848	-89941.85494782537	-106753.82137138047	-120149.35661170544	-131583.56770021818	-141735.2300908976	-150955.47338812938
337.0	94913.74596237698	82862.99570294778	75989.38586281298	70485.19762278217	65362.9343822824	59486.88368161899	54229.88813314214	50478.167741516125	47237.75261784748	44258.867973395725	42867.38812090129	24327.876012777895	-6405.81623750375	-20985.20035872335	-33411.99865885847	-63921.9851259219	-90232.89916906238	-107166.4233663496	-120651.04223377333	-132158.35270094418	-142373.40518123278	-151650.32939666224
338.0	95455.78906932817	83324.15540305464	76417.9064854183	70899.76919374584	65777.59871461643	60027.880725462266	54603.68702954533	50818.25926305205	47555.494187486154	44558.95204610792	43160.37422412951	24674.87952670295	-6280.203546167468	-20969.120945015544	-33457.92942574693	-63885.70509636984	-90520.43847815623	-107576.28270517633	-121150.41698403546	-132731.1247048258	-143009.80875864683	-152343.61073097575
339.0	96000.63398309867	83787.52858926644	76848.4642990743	71316.23435656886	66193.78962482783	60520.81708475971	54981.01221415098	51161.24681214678	47875.917353110955	44861.62470451917	43455.91779481305	25022.803969437373	-6150.740129429643	-20950.02471196733	-33501.19241433925	-63830.589828186465	-90804.374444037	-107983.36125643164	-121647.44095766492	-133301.83802500757	-143644.41706163512	-153035.30021782778
340.0	96548.27967143706	84253.11826599951	77281.06140412256	71734.59974597402	66611.53103557003	60999.432544197654	55361.91701842389	51507.1521902832	48199.04206109335	45167.05026976971	43754.02877944175	25371.7500781945	-6017.438341230736	-20927.891126408475	-33541.75419815656	-63752.96992621786	-91084.67692987574	-108387.63232364348	-122142.10201110871	-133870.51581863558	-144277.19053402002	-153725.35790123837
341.0	97098.73751589491	84720.93603560944	77715.70738864254	72154.87595649669	67030.85067035825	61469.95012000832	55746.46159019052	51855.99638088528	48524.88330436684	45474.784041546955	44054.72399531104	25721.805682608043	-5880.211335412896	-20902.68765352259	-33579.60204515257	-63646.79394091145	-91361.29785101218	-108789.0517949381	-122634.34651146241	-134437.07927020104	-144908.10715581593	-154413.75911115954
342.0	97652.02766279643	85190.98743653475	78152.40280224537	72577.072822196	67451.76072116499	61935.20343178566	56134.70463507097	52207.80351381439	48853.455894666564	45785.29763489289	44358.018694187034	26073.05997294106	-5739.034880632447	-20874.39744529553	-33614.70404736209	-63500.117878008576	-91634.19045070992	-109187.58531923685	-123124.1404822309	-135001.50743478286	-145537.13427644444	-155100.47244665935
343.0	98208.160563865	85663.28125041869	78591.16060528383	73001.1979534677	67874.2939452271	62396.83421829947	56526.713254804316	52562.59706711164	49184.776660993884	46098.45260869365	44663.918094293986	26425.592523542407	-5593.880521734129	-20842.983355947596	-33647.03597725008	-63272.975872701616	-91903.32424649835	-109583.20338141787	-123611.48295649674	-135563.77336378023	-146164.2433722064	-155785.46678186354
344.0	98767.15350828928	86137.82606578249	79031.98623597968	73427.25980713945	68298.47135283933	62855.93072240401	56922.55658727478	52920.39923109174	49518.861263777086	46414.26199251023	44972.440275091794	26779.478076885134	-5444.694043010881	-20808.42433668702	-33676.58381317658	-62969.49221533447	-92168.64195425122	-109975.85017549395	-124096.31040893856	-136123.83700278832	-146789.40002284653	-156468.71819442482
345.0	99329.02054557682	86614.62863934468	79474.88662273854	73855.26692350683	68724.30148758774	63313.14811902805	57322.30911879316	53281.23568775429	49855.74203390523	46732.74410523045	45283.60168859028	27134.788156928305	-5291.446139863023	-20770.69263131905	-33703.31391678826	-62787.49693821295	-92430.08663324904	-110365.50106340542	-124578.59640584706	-136681.69456624787	-147412.57178434136	-157150.1878926977
346.0	99893.77650109981	87093.69303570106	79919.87003745894	74285.22891775932	69151.81585521853	63769.14625410648	57726.051662991435	53645.12985662864	50195.398230082545	47053.90303857607	45597.40464362061	27491.592887039413	-5134.089884048764	-20729.763255408907	-33727.20561320326	-62643.084680692235	-92687.6240480906	-110752.17466607993	-125058.31274543045	-137237.2860537687	-148033.7480184494	-157829.8635907651
347.0	100461.43713397766	87575.032892371	80366.94015926038	74717.1531658827	69581.03073467837	64224.313263228	58133.87044059232	54012.10657279195	50537.86793781593	47377.76996940674	45913.87507180462	27849.928810538535	-4972.584410955635	-20685.609478809376	-33748.235880365944	-62520.44597185479	-92941.15633645654	-111135.7511449132	-125535.4250446395	-137790.5908697219	-148652.87308204122	-158507.69659272023
348.0	101032.0185364309	88058.65502219007	80816.10694175572	75151.04852989464	70011.95935493181	64678.99516436359	58545.86176997778	54382.19339011719	50883.17779038349	47704.333368262174	46233.016803392675	28209.88705699789	-4806.902598217159	-20638.202027245105	-33766.38120925741	-62412.53492550764	-93190.76257672379	-111516.2317224816	-126009.7774399111	-138341.57571207295	-149269.9270100093	-159183.66442056186
349.0	101605.53608862995	88544.56398734788	81267.37713338327	75586.9235628632	70444.62410292673	65133.46761432616	58962.126845386985	54755.416414526466	51231.32927172944	48033.62714196807	46554.846790426935	28571.52207578563	-4636.985148604028	-20587.518195982848	-33781.61525386505	-62315.341132608475	-93436.27134433103	-111893.57491488208	-126481.70199406426	-138890.20530075597	-149884.88494100916	-159857.73821297038
350.0	102182.00518782773	89032.77080132707	81720.75745668278	76024.78642496036	70879.0405385305	65587.96044126315	59382.781621241375	55131.80259914257	51582.348710230115	48365.66175876948	46879.38009227303	28934.854031441864	-4462.790797245543	-20533.52628606069	-33793.915288219665	-62226.26844853873	-93677.67024560116	-112267.74575468188	-126950.80742984096	-139436.46578376333	-150497.7093519633	-160529.88803392416
351.0	102761.44264308966	89523.28241854426	82176.25508635247	76464.64556596206	71315.22561857938	66042.6680354181	59807.95119853996	55511.38006243986	51936.25213138698	48700.44939376024	47206.63800253984	29299.96728854772	-4284.293899673357	-20476.204728713812	-33803.259311228525	-62143.49785854708	-93914.9045170116	-112638.67948553842	-127417.17475062003	-139980.30700994702	-151108.3682954755	-161200.08017605176
352.0	103343.86523989632	90016.10659225649	82633.87753695298	76906.5088793738	71753.19292413173	66497.75651057849	60237.77797408827	55894.1785009501	52293.0511269166	49038.00462432817	47536.59994170601	29666.90004726607	-4101.430345082626	-20415.522302989062	-33809.61982134142	-62065.68338920851	-94147.94367551079	-113006.4182901702	-127880.76150183222	-140521.68922984198	-151716.8014596023	-161868.29025591665
353.0	103929.28950703079	90511.25133945835	83093.63007321325	77350.3875511513	72192.96023826202	66953.37006948759	60672.412532166665	56280.22433674129	52652.77010366405	49378.34292672068	47869.31757005969	30035.7052188339	-3914.1675833378104	-20351.453183812497	-33812.97564041318	-61991.78735505391	-94376.71476437463	-113370.85520260825	-128341.56774960994	-141060.62673210038	-152323.01398797735	-162534.48369679129
354.0	104517.73119518388	91008.72512502538	83555.52169430288	77796.28190459895	72634.5422026012	67409.63385468836	61112.04048654501	56669.55219212343	53015.422722973235	49721.47749769216	48204.78307579465	30406.40261110518	-3722.462635634496	-20283.96148561302	-33813.29718558522	-61920.95191836657	-94601.17635684792	-113731.94062827839	-128799.52703616116	-141597.04067634733	-152927.06537675695	-163198.63431462186
355.0	105109.20964862997	91508.53539233083	84019.55950158232	78244.20975899594	73077.95344409726	67866.65932198385	61556.86221198588	57062.19022501381	53381.03220949561	50067.42279246029	48543.01937095322	30779.060569750494	-3526.2619898712437	-20213.04320952992	-33810.56995469268	-61852.617327048676	-94821.2713703913	-114089.72161521	-129254.61724363861	-142130.91461747471	-153528.78260616952	-163860.7090920378
356.0	105703.73910655716	92010.68990534084	84485.74865051909	78694.17168925526	73523.20822894401	68324.54514530441	62007.11634825848	57458.17646063017	53749.607180419596	50416.19419721191	48884.03782146657	31153.710083694896	-3325.5224067564995	-20138.646800263203	-33804.758094805875	-61786.11577937455	-95036.95750221089	-114444.08335383129	-129706.80685053428	-142662.22002777614	-154128.1685269277	-164520.67940378876
357.0	106301.34038960331	92515.19780902198	84954.09796603746	79146.1780087648	73970.32033812595	68783.37889836702	62463.08148935478	57857.534348934685	54121.17904556346	50767.807303524416	49227.8486704931	31530.387197809163	-3120.1913914473844	-20060.750550875615	-33795.8476238366	-61721.018035793706	-95248.16708496993	-114795.00946770998	-130156.05722792086	-143190.92057297291	-154725.21664396994	-165178.51117657853
358.0	106902.02931498054	93022.0664863502	85424.61450939425	79600.23861168166	74419.30364123984	69243.24366261897	62925.15167102296	58260.310474879734	54495.75196165517	51122.27327223215	49574.46843520127	31909.136050610396	-2910.24597297929	-19979.34057889282	-33783.79824409884	-61656.91967535511	-95454.8204874997	-115142.4665286236	-130602.33413602947	-143716.9686315026	-155319.81886172883	-165834.18054556195
359.0	107505.82449549233	93531.30481135505	85897.30487659994	80056.36003987181	74870.17174547778	69704.20519039489	63393.53737584395	58666.53153983118	54873.35593443891	51479.608484482	49923.966073820455	32289.991499158015	-2695.612933257071	-19894.370816607116	-33768.61405859937	-61593.46797722188	-95656.96388035463	-115486.41552208539	-131045.61862703494	-144240.38645314018	-155912.14232068497	-166487.6508784467
360.0	108112.74515881081	94042.91983453881	86372.17674344126	80514.54982568437	75322.93699917544	70166.33437465644	63868.944456954225	59076.241551572704	55254.00779705118	51839.83143779694	50276.18304423557	32672.98730883615	-2476.2502144372556	-19805.811935320788	-33750.246740667266	-61530.37125210726	-95854.440520456	-115826.81829518394	-131485.84621420543	-144761.08738867124	-156501.9609043132	-167138.90299928933
361.0	108722.81069828087	94556.92028585804	86849.23625353974	80974.81696077767	75777.61328688618	70629.69118429872	64351.95010474857	59489.47779786492	55637.727241911576	52202.949654590164	50631.30580059903	33058.15955682538	-2252.0962246084528	-19713.66313094404	-33728.674648523214	-61467.346898280695	-96047.22468349303	-116163.63600700581	-131923.0201115387	-145279.05768668052	-157089.31548854872	-167787.8915546161
362.0	109336.03569906112	95073.3143318992	87328.49128807857	81437.16825634365	76234.21163824371	71094.33096168438	64843.45492057661	59906.31417208414	56024.53017540247	52568.984178736224	50989.29121797197	33445.53851356928	-2023.137725878565	-19617.866388556344	-33703.87962399205	-61404.1586819831	-96235.2594247511	-116496.80633442185	-132357.08989022864	-145794.26480637607	-157674.15907817328	-168434.59863826912
363.0	109952.44433562938	95592.11014405711	87809.94878784091	81901.6114834247	76692.74586994397	71560.30483853277	65344.63658865035	60326.69720492176	56414.441104528596	52937.94938237434	51350.15181557648	33835.1585552717	-1789.2891155712714	-19518.39522060193	-33675.83277632808	-61340.59012513797	-96418.4947755397	-116826.36401178746	-132788.00573437643	-146306.67835136515	-158256.47957539535	-169078.96083808667
364.0	110572.05476643732	96113.31654907414	88293.61586673373	82368.15524536322	77153.2265410693	72027.66056515258	65857.4587055731	60750.765130116924	56807.47943148935	53309.85735856611	51713.89973281007	34227.050107433184	-1550.505464753427	-19415.247730408388	-33644.49658864649	-61276.44589901154	-96596.86420564156	-117152.2000385453	-133215.76186633727	-146816.26226416632	-158836.23269231647	-169721.02461914037
365.0	111194.8907664072	96636.9413316792	88779.50043010787	82836.80697908926	77615.66705534919	72496.4423241	66385.2264896759	61178.53700722201	57203.66834295879	53684.726324865725	52080.549655127514	34621.24379694293	-1306.7377624760265	-19308.367173564213	-33609.80711713992	-61211.54888689288	-96770.31450893602	-117474.29267905932	-133640.30304432055	-147322.98731817864	-159413.3902144804	-170360.687384372
366.0	111820.96009744344	97162.99330058777	89267.60729661037	83307.57531392491	78080.07855908955	72966.69292830347	66935.52667131952	61610.0604617591	57603.021762344695	54062.57034199752	52450.14838502751	35017.769410249544	-1057.9316382324614	-19197.73607346695	-33571.9397246961	-61145.73548226693	-96938.782361472	-117792.60662198509	-134061.60058995738	-147826.82240731263	-159987.91184688278	-170997.9406988882
367.0	112450.29593048355	97691.48100166919	89757.94577738692	83780.46541433121	78546.47181650717	73438.45246690376	67545.84003987891	62045.40029659537	58005.56760109018	54443.40546502567	52822.615837189354	35416.65359603187	-804.0281670978293	-19083.319962053676	-33530.63891119446	-61078.85557266904	-97102.20699895729	-118107.1094221251	-134479.59294331097	-148327.72882990778	-160559.7980041132	-171632.75486543047
368.0	113082.91567452397	98222.41095127224	90250.53311222431	84255.48826734029	79014.85932207992	73911.74839000817	68122.44175643592	62484.57881242658	58411.32755876228	54827.2467207103	53198.055267475225	35817.92727847652	-544.9743465743377	-18965.100016113633	-33485.96922093953	-61010.77131812577	-97260.52520723533	-118417.74878137145	-134894.3310656197	-148825.68336515012	-161128.98301008815	-172265.09870686126
369.0	113718.83986854981	98755.79363487464	90745.34959010227	84732.64753331372	79485.25859980154	74386.62576458842	68671.79661039283	62927.68729922455	58820.32534828475	55214.11374002686	53576.45236735417	36221.614682972664	-280.71193338607554	-18843.03777879625	-33437.897452180594	-60941.35547037897	-97413.6816547107	-118724.49399745965	-135305.68345886533	-149320.64562385756	-161695.44752874458	-172894.93407726998
370.0	114358.09103880491	99291.63710115249	91242.41987794595	85211.95484025135	79957.66341333483	74863.11391311118	69209.13747410136	63374.779274365486	59232.57549815142	55604.011979381845	53957.822825852345	36627.74692151275	-11.179606566292932	-18717.107490206632	-33386.394797338115	-60870.485437302006	-97561.60054371029	-119027.30131372478	-135713.66971618432	-149812.58160505735	-162259.15076217282	-173522.25360248
371.0	115000.69098618753	99829.95787358758	91741.75439689022	85693.41665694524	80432.09266597236	75341.24307422515	69739.25653354068	63825.91875470699	59648.10927685481	55996.96784143298	54342.17603971175	37036.34405723773	263.67572078711237	-18587.278516005317	-33331.44760612224	-60798.053892878845	-97704.2316102612	-119326.12985863426	-136118.2310608019	-150301.47126469	-162820.0961181462	-174147.0035745951
372.0	115646.66188081235	100370.74045674023	92243.35574726957	86177.0420223569	80908.56300241635	75821.0437416659	70264.57545560302	64281.18138763448	60066.949070060145	56392.99289661874	54729.52943510619	37447.43658296832	543.9216619958461	-18453.52060957614	-33273.028991336236	-60723.94984441341	-97841.49989270611	-119620.95060644939	-136519.33481076523	-150787.266376874	-163377.38036220352	-174769.11533989373
373.0	116296.02764394751	100914.01737926835	92747.23118691781	86662.83018775363	81387.08115456344	76302.54162602547	70786.56373911904	64740.64677779854	60489.118355352955	56792.10391396335	55119.90872352607	37861.04779036209	829.6172805974202	-18315.806907869555	-33211.105224852596	-60648.080899705004	-97973.34103756375	-119911.70177589194	-136916.96993806656	-151269.93943555257	-163933.48291184078	-175388.69460990647
374.0	116948.81090762324	101459.79199488023	93253.38787635436	87150.7982122556	81867.65831843503	76785.76353233047	71306.20857716208	65204.39015557582	60914.64022029124	57194.316088135645	55513.29009959783	38277.20155582047	1120.8417311334051	-18174.103808865737	-33145.65541429457	-60570.34723585198	-98099.68515389535	-120198.36888241803	-137311.07661661092	-151749.4652457665	-164485.87922965392	-176005.5725682389
375.0	117605.0403498826	102008.06321591456	93761.83299910882	87640.95112507982	82350.30282300271	77270.73802219209	71824.21683390262	65672.50864235571	61343.54466295229	57599.64816773798	55909.72551047537	38695.923450536284	1417.6271478222625	-18028.38288340767	-33076.647464951035	-60490.6658014351	-98220.47053559648	-120480.88550961413	-137701.62795940903	-152225.8060561482	-165035.36114994128	-176619.76665130875
376.0	118264.72748011831	102558.84945466658	94272.57374726828	88133.29566990494	82835.02537034758	77757.48557231875	72341.1255243738	66145.1040157046	61775.8566607487	58008.11778242893	56309.21674499175	39117.235154045615	1720.059060660773	-17878.613841944723	-33004.07328491885	-60408.95359769277	-98335.61266920238	-120759.23163465416	-138088.5663849332	-152698.92335360905	-165581.90609935793	-177231.24458996783
377.0	118927.91001793314	103112.15646744106	94785.61718368476	88627.83986166649	83321.83763418299	78246.03362174968	72857.3498066332	66622.28206300706	62211.62338604311	58419.735423973194	56711.77572090195	39541.16119274366	2028.2111827936897	-17724.7505010335	-32927.892021681706	-60325.125553912076	-98445.0565007333	-121033.35164882673	-138471.90976702148	-153168.78745214775	-166125.47494996176	-177839.97529732046
378.0	119594.60919072223	103667.99359354284	95300.97120431492	89124.58998121868	83810.74695981707	78736.39740300107	73373.22576254408	67104.16628043467	62650.80937482175	58834.525000382026	57117.420940939555	39967.72372872781	2342.1520372875675	-17566.808000953373	-32848.078105743945	-60239.10507576968	-98548.7148188859	-121303.20937270287	-138851.57170893368	-153635.29596357158	-166666.04028103902	-178445.9261152394
379.0	120264.89792764382	104226.3691624935	95818.6419739656	89623.55553404527	84301.76309694536	79228.60549328878	73889.02782806814	67590.89160782166	63093.506105212015	59252.501021220654	57526.163915696714	40396.94627586278	2661.950276930962	-17404.710678481468	-32764.624491008697	-60150.82331556035	-98646.52462362577	-121568.76266648498	-139227.5167672324	-154098.62621992594	-167203.56862919778	-179049.06904220767
380.0	120938.66258648875	104787.29198751738	96338.63803607479	90124.87743526205	84794.89852580038	79722.67599254198	74404.98423168722	68082.6088695875	63539.72356570189	59673.68377589744	57938.016683437134	40828.847963134074	2987.680398040713	-17238.43427434488	-32677.483988770662	-60060.20774215457	-98738.38881276338	-121829.97324748954	-139599.73754556873	-154558.53183598927	-167738.02742892347	-179649.36984781193
381.0	121616.06842188787	105350.77163891282	96860.96555715098	90628.17444411574	85290.17958341286	80218.62918003288	74921.29089072005	68579.50957612114	63989.49338727885	60098.07782759816	58352.99871578939	41263.46907984333	3319.4197973332484	-17067.96188634573	-32586.60421166604	-59967.18826436653	-98824.26856721588	-122086.79339114047	-139968.22291269456	-155015.0574006873	-168269.3871778085	-180246.8005392907
382.0	122297.0999865027	105916.81976183092	97385.63266773254	91133.80996362015	85787.5597929134	80716.48432977122	75438.11482626478	69081.73505860513	64442.84169237445	60525.72575226435	58771.12339023796	41700.782481704606	3657.24878345491	-16893.263414586196	-32492.06007856311	-59871.70657538873	-98904.05390386452	-122339.17659468681	-140332.87747680856	-155468.16101825528	-168797.6125707343	-180841.32409824082
383.0	122981.7845267462	106485.43203732322	97912.64504449448	91641.71627734453	86287.104431188	81216.26007036201	75955.60195444949	69589.55911349089	64899.80708259875	60956.612011171776	59192.403667574734	42140.85523254637	4001.245284173521	-16714.292571820813	-32393.72353019184	-59773.69856106452	-98977.6686425542	-122587.1006096598	-140693.678225272	-155917.81201683043	-169322.66968095192	-181432.92146967846
384.0	123670.14656555481	107056.63253188683	98442.01154584519	92151.854371325	86788.80478048464	81717.9745274234	76473.88887305073	70103.23971372575	65360.42446383118	61390.78532792769	59616.853366849115	42583.70410974993	4351.489023523551	-16531.021191118372	-32291.609213636664	-59673.1004898758	-99045.02689346863	-122830.50106528332	-141050.61943970853	-156363.97721844882	-169844.53982421302	-182021.54984793632
385.0	124362.22244588783	107630.4245840766	98973.73908722382	92664.26094319863	87292.67018986761	82221.64506625333	76993.06196706863	70623.09414044245	65824.71794871749	61828.259354188456	60044.48901113396	43029.339383120605	4708.074262510985	-16343.427074682782	-32185.68443470687	-59569.85605699703	-99106.06029426877	-123069.34439961473	-141403.55952628853	-156806.61853496457	-170363.1759877383	-182607.17908140394
386.0	125058.04000110588	108206.82924573644	99507.83425156695	93178.93665195162	87798.70921587035	82727.28955393433	77513.24818169259	71149.50344652457	66292.73688847327	62269.020182781926	60475.32652064049	43477.75074144435	5071.083270966716	-16151.468399505393	-32075.92511397993	-59463.907160857256	-99160.6408372164	-123303.58052611293	-141752.69493592007	-157245.7160630332	-170878.54983623495	-183189.7824818237
387.0	125757.63067004592	108785.82125835259	100044.30498300014	93695.88024505971	88306.9366158725	83234.92380805126	78034.53032521157	71682.95132461458	66764.51400041072	62713.126844912855	60909.37878055239	43929.00933605169	5440.610044151428	-15955.115443689865	-31962.303794278414	-59355.1952941161	-99208.75958675053	-123533.1779407449	-142097.77457497083	-157681.1908822431	-171390.62976070982	-183769.32534390123
388.0	126461.02724668816	109367.44344251874	100583.16544057147	94215.10744053223	88817.34516538464	83744.56409346337	78556.9906455481	72224.05170540375	67240.093348203	63160.58222777481	61346.66305189571	44383.11071048133	5816.7506258550275	-15754.338128536649	-31844.797169482044	-59243.68435514852	-99250.24873693992	-123758.08522046567	-142438.81925051048	-158113.1041258917	-171899.3857414637	-184345.7775359506
389.0	127168.26011331112	109951.69382618146	101124.40222327843	94736.62299301397	89329.96099283196	84256.22584801115	79080.70366123681	72773.62262432222	67719.50833375956	63611.69751706772	61787.192530719825	44840.07826474408	6199.6022004360275	-15549.097734761599	-31723.375438603573	-59129.29011305273	-99285.04148595897	-123978.25574278989	-142775.81059618492	-158541.3328499823	-172404.78309826105	-184919.1147096823
390.0	127879.36686827219	110538.58102358304	101668.04333176215	95260.43411699776	89844.78467544694	84769.9253098931	79605.73553654528	73332.81152416507	68202.81006098016	64065.622221584665	62230.98291396888	45299.930969974404	6589.265822827525	-15339.371914784599	-31598.011090682674	-59012.00928819395	-99313.04021481989	-124193.64646949904	-143108.69949695258	-158965.87172042305	-172906.78911774477	-185489.2932010882
391.0	128594.3779954116	111128.11557417395	102214.08890017572	95786.54805010476	90361.82799540822	85285.67600993559	80132.15161392695	73903.34733087689	68690.04399191683	64523.24502683031	62678.04984141982	45762.684999830846	6985.84882131248	-15125.1172440339	-31468.685118491354	-58891.7399094805	-99334.1448065011	-124404.21599045134	-143437.45546716434	-159386.69134205807	-173405.3742090538	-186056.2648565902
392.0	129313.33247066021	111720.3062099602	102762.54634827517	96314.9722585528	90881.09913261149	85803.49350700881	80660.00849603344	74488.16363495249	69181.26923528886	64984.29879641099	63128.40785353161	46228.36234878078	7389.460347119893	-14906.305875939259	-31335.365346769773	-58768.48407350949	-99348.25471362402	-124609.91579614044	-143762.0374430475	-159803.75480425986	-173900.49278937984	-186620.06245813664
393.0	130036.26605386857	112315.16223358212	103313.423138225	96845.71363864602	91402.79223196435	86323.39286994518	81189.35905399529	75093.46007919066	69676.5039743857	65448.802785280146	63582.07880621769	46696.97984112287	7800.216491183033	-14682.902056978171	-31198.024465661496	-58642.15430138318	-99355.26065727125	-124810.71009508858	-144082.39484371536	-160217.02590968861	-174392.13310461567	-187180.57959023822
394.0	130763.21901272691	112912.69272323845	103866.72695520503	97378.78012611874	91926.35618333914	86845.38516875888	81720.25488705575	75750.59959464127	70175.83819304204	65916.78021817352	64039.08300159412	47168.55510739086	8218.235047668917	-14454.868264405406	-31056.63955790273	-58512.72484192479	-99355.05682311504	-125006.5368640811	-144398.53344038565	-160626.47090886778	-174880.2614766599	-187737.8426238905
395.0	131494.2232991118	113512.90696532336	104422.46532381381	97914.17876638369	92452.35992407506	87369.48706188553	82252.73901371942	76403.40926464966	70679.31432256299	66388.24967144187	64499.39639749614	47643.107693863465	8643.64227628312	-14222.179882062774	-30911.179120950255	-58380.14495962384	-99347.52894903888	-125197.3671779139	-144710.3738695943	-161032.05439889157	-175364.82675350923	-188291.77779017878
396.0	132229.32636208337	114115.81525819752	104980.64323432624	98451.91690434187	92980.62599077915	87895.71084286484	82786.85751072736	77017.3500588517	71186.99980712778	66863.23733181754	64963.080302804636	48120.670501919	9076.57832894323	-13984.795773774706	-30761.62130450009	-58244.37067413726	-99332.56526733417	-125383.14221549564	-145017.8907280182	-161433.75038440997	-175845.80340867786	-188842.37296200084
397.0	132968.56667825958	114721.42643406286	105541.27084967442	98992.0007038537	93511.16183550192	88424.07016517236	83322.65061654412	77617.51814429964	71698.953841653	67341.76190360505	65430.13587265961	48601.21656516599	9517.157283430919	-13742.681783013046	-30607.929140950204	-58105.356682642596	-99310.0240407344	-125563.80103711656	-145321.04795634054	-161831.51247982564	-176323.16846229252	-189389.59467563068
398.0	133711.98785432076	115329.75044427227	106104.35709197201	99534.43798794609	94043.97673508224	88954.5750653175	83860.15603649103	78209.74137994283	72215.25794894926	67823.84847459717	65900.58159835597	49084.80816595288	9965.534914753574	-13495.80399643752	-30450.096530511742	-57963.068336753	-99279.8274365759	-125739.35832276096	-145619.8084972808	-162225.31586273137	-176796.8783963211	-189933.39752946043
399.0	134459.63576566387	115940.79654627488	106669.90164897425	100079.23796159535	94579.07875161193	89487.24175967218	84399.40931781752	78796.79986889819	72735.98626040464	68309.52171507681	66374.43055737935	49571.44842222461	10421.865076264396	-13244.124125716917	-30288.07701510712	-57817.45519450941	-99241.80296213663	-125909.6599689945	-145914.1217576883	-162615.11991178273	-177266.90399828815	-190473.73388170317
400.0	135211.5494241274	116554.57606730115	107237.92040800197	100626.40432022915	95116.47547872836	90022.08258907509	84940.44701935416	79380.32611785625	73261.22326013475	68798.80495626482	66851.70082795393	50061.157122134726	10886.317819416057	-12987.603340003523	-30121.84875484463	-57668.48000880936	-99195.82459949795	-126074.80974828044	-146203.98198300332	-163000.8930628521	-177733.21174837463	-191010.68373331742
401.0	135967.78435206914	117171.47273639415	107808.41795967649	101175.94702329296	95656.17632557388	90559.10611987382	85483.29791050681	79961.41151976147	73791.06081935661	69291.72247731808	67332.41425157432	50553.942034754786	11359.033814274357	-12726.232879670133	-29951.369025934197	-57516.095723885985	-99141.75378763181	-126234.63031876285	-146487.3238496419	-163382.59910582937	-178195.77017448877	-191544.09540811216
402.0	136728.3843935924	117790.36719840625	108381.39843461235	101727.8722018687	96198.18807362216	91098.32762056333	86028.0005328482	80540.82095433933	74325.6004299212	69788.30376154714	67816.57532588798	51049.84307976319	11840.214712606714	-12459.944921133982	-29776.661057445803	-57360.27626780362	-99079.44521169178	-126389.11617577611	-146770.11145145912	-163760.1893818248	-178654.54556391313	-192073.96477912425
403.0	137493.40346685483	118412.40122413741	108956.87350546443	102282.18790973944	96742.52174724541	91639.75858763442	86574.56890198895	81119.13344010078	74864.95406620974	70288.56725526768	68304.21346289957	51548.83531249799	12330.0457756033	-12188.71371365615	-29597.64716584733	-57200.97246220565	-99008.74427250464	-126538.2189713199	-147046.31445829076	-164133.66666239954	-179109.50738442218	-192600.27474071155
404.0	138262.89328493146	119037.20171309487	109534.84953464544	102838.90110315899	97289.18224784051	92183.40958298529	87123.05148853658	81696.79277703281	75409.24499742995	70792.54992061383	68795.34281329767	52050.97616769516	12828.774758509506	-11912.500292537909	-29414.31370446153	-57038.14411261049	-98929.48665301391	-126681.88994663011	-147317.88770968834	-164502.96119317895	-179560.61787964328	-193122.98266650306
405.0	139036.90788196088	119664.79681861223	110115.33358441004	103398.02081161422	97838.17889680373	92729.29189287676	87673.44889994085	82274.15875748073	75958.61427150463	71300.2767432744	69289.9755163959	52556.26579025776	13336.471466236777	-11631.27789352648	-29226.638278971805	-56871.757329382584	-98841.49316370027	-126820.08093797689	-147584.7968739136	-164868.05721589364	-180007.84621857537	-193642.0604511851
406.0	139815.5058313458	120295.16148881559	110698.33522818782	103959.54471392579	98389.51903881124	93277.41883344097	88225.809060202	82851.52513911502	76513.21895907869	71811.7709633376	69788.13847747327	53064.72460479289	13853.515388533036	-11344.998241998575	-29034.58809026284	-56701.771956675686	-98744.6257554621	-126952.74154940562	-147846.9983298314	-165228.90103304357	-180451.1595018031	-194157.46744702576
407.0	140598.74579811454	120928.33784020372	111283.85440229137	104523.49229236238	98943.2124964261	93827.7979905551	88780.15471867596	83429.12795371805	77073.23963538563	72327.06655917285	70289.8480259055	53576.36809748781	14380.111225724802	-11053.624073575687	-28838.134882583458	-56528.1474336767	-98638.65400958783	-127079.81551884033	-148104.4574481381	-165585.48137120204	-180890.5216101262	-194669.19881350873
408.0	141386.69064335848	121564.32509995977	111871.90670101154	105089.86497047805	99499.26597403965	94380.44638215202	89336.49635205022	84007.18041030152	77638.87896987185	72846.19943354982	70795.1257608776	54091.210810961755	14916.509260328487	-10757.118602341041	-28637.259301250568	-56350.8526009605	-98523.3819868096	-127201.26554669364	-148357.13239855203	-165937.73480478884	-181325.8993480481	-195177.2010840453
409.0	142179.40336653468	122203.13496151735	112462.50807728492	105658.6691803816	100057.6877059516	94935.36499898169	89894.86290826421	84585.8590188177	78210.38594891242	73369.19681669163	71303.97046364866	54609.27246544813	15463.013750293758	-10455.459253748297	-28431.925448151538	-56169.852950590895	-98398.63648732606	-127317.00814843678	-148604.98681219132	-166285.6542120406	-181757.27039199875	-195681.4430524616
410.0	142976.96134475077	122844.77289511471	113055.63272181369	106229.91682129446	100618.48654822682	95492.57350052246	90455.28093008409	85165.31406773746	78788.04936137822	73896.09404748635	71816.42723962059	55130.569062562165	16019.940817279567	-10148.588077485532	-28222.107308148057	-55985.1017248783	-98264.12738100701	-127427.06445339118	-148847.95724646788	-166629.18419978023	-182184.59267241735	-196181.89225083403
411.0	143779.41007748264	123489.25490774678	113651.32100551271	106803.60713601933	101181.66809057139	96052.07931210521	91017.76857444126	85745.68216577602	79372.21057698572	74426.9275897958	72332.50386093557	55655.11258026265	16587.635179111006	-9836.46967403841	-28007.775720670703	-55796.57461734189	-98119.70685653802	-127531.30943506304	-149086.06224495324	-166968.30793633935	-182607.82336456765	-196678.52271524904
412.0	144586.84920107742	124136.5880624748	114249.57436137712	107379.75429640815	101747.24263725274	96613.89253594245	91582.3422931124	86327.08284283664	79963.3007396623	74961.7326597595	72852.2231664084	56182.92529196097	17166.480436869984	-9519.069214646617	-27788.901039782853	-55604.22779219516	-97965.05608347303	-127629.71530873771	-149319.2143464745	-167302.96458150196	-183026.95231203554	-197171.2955988865
413.0	145399.3567809749	124786.78338407206	114850.38603743826	107958.36318472469	102315.21702197919	97178.0243830765	92149.0266863586	86909.63867824868	80563.87250951401	75500.54954340565	73375.60484416138	56714.01837223547	17756.880407780234	-9196.342913967179	-27565.45697843755	-55408.02892460732	-97799.90465602308	-127722.22724139277	-149547.39193550532	-167633.14256446977	-183441.9292494601	-197660.18632554292
414.0	146216.9874847513	125439.85116795186	115453.78110780689	108539.44652270766	102885.598284946	97744.4836388401	92717.83890691902	87493.39511179565	81168.63655267209	76043.41701039312	73902.67055968079	57248.411744493846	18359.321036112786	-8868.252746412269	-27337.423687775445	-55207.937719427835	-97623.96354888647	-127808.81085463456	-149770.53846773226	-167958.79562332062	-183852.717680594	-198145.15121107933
415.0	147039.85363827768	126095.80208563602	116059.75326810229	109122.995860169	103458.39540051093	98313.2821579969	93288.80442930876	88078.48928781309	81784.58501558956	76590.37946601435	74433.44108298779	57786.119978332776	18974.319772177812	-8534.760314917687	-27104.761712544365	-55003.93289881811	-97436.92080188822	-127889.37939586921	-149988.62845408492	-168279.88519811374	-184259.2969554487	-198626.17799535976
416.0	147868.0397250651	126754.64743711152	116668.31929554895	109709.02981053453	104033.615672691	98884.42822536935	93861.93466609885	88664.98125728797	82411.16851171931	77141.48058995674	74967.93996622003	58327.1586439808	19602.473726435157	-8195.810781543405	-26867.43599859203	-54795.967454522295	-97238.41891259415	-127963.90902384196	-150201.61339177826	-168596.38368067873	-184661.61768999102	-199103.21526192845
417.0	148701.6405209971	127416.39623051418	117279.48153787434	110297.55623983925	104611.26666990366	99457.93204601393	94437.22664490619	89252.94398580164	83050.74363087921	77696.7706160308	75506.18568883238	58871.54455220656	20244.46685557047	-7851.389918789442	-26625.439486250252	-54584.010602116905	-97028.07826811634	-128032.32582793862	-150409.45792250073	-168908.24686882866	-185059.6666413535	-199576.2369382921
418.0	149540.75831075595	128081.06026252871	117893.2495556891	110888.57919965594	105191.35695120257	100033.80442119764	95014.73018567826	89842.44311399775	83707.84836168267	78256.29918421639	76048.21470277403	59419.29377284457	20901.05998691902	-7501.434070573014	-26378.725707104604	-54368.01007341163	-96805.4850929951	-128094.58184990985	-150612.12275877112	-169215.44205165096	-185453.3912229155	-200045.17454494245
419.0	150385.50160391774	128748.65054466715	118509.63120771766	111482.10915652104	105773.89240062618	100612.05526513516	95594.4489236039	90433.53870577952	84395.87575921128	78820.11606273547	76594.02467258312	59970.4203991564	21573.193516652478	-7145.8522493065975	-26127.26672207471	-54147.992475366045	-96570.17407124251	-128150.61411373236	-150809.55926055176	-169517.92949304392	-185842.77046486363	-200510.08877392812
420.0	151235.98662445438	129419.1833409081	119128.63404037994	112078.14477529495	106358.88238973203	101192.6919920269	96176.40084358904	91026.28776970803	85130.0490682154	79388.28570490076	77143.66047684284	60524.94357209344	22261.9429846204	-6784.758256905159	-25871.040343416447	-53923.861924803175	-96321.59645634773	-128200.37342842243	-151001.73700991296	-169815.67977471184	-186227.76350212673	-200970.88430086378
421.0	152092.3308396884	130092.66339495791	119750.26451911301	112676.70156437701	106946.3333523933	101775.72408283652	96760.59778667551	91620.74088747811	85810.94798961085	79960.86744917024	77697.14557707301	61082.87584727473	22968.62946950458	-6417.954799629224	-25610.00999107136	-53695.60424160608	-96059.24712531501	-128243.80573947675	-151188.60737616563	-170108.65534778114	-186608.33971608093	-201427.51606315305
422.0	152954.67079414974	130769.08617724602	120374.53194579476	113277.78398874689	107536.25288868115	102361.16513225867	97347.05795398176	92216.94829348914	86474.75743455725	80537.94347384194	78254.50295936478	61644.235353318596	23694.880803435546	-6045.443993806955	-25344.138613281393	-53463.19282044232	-95782.38428113912	-128280.83993720927	-151370.12375218607	-170396.81837548554	-186984.46251846215	-201879.9768310123
423.0	153823.14647508925	131448.48510673916	121001.4417524655	113881.39968742128	108128.65170029107	102949.01897898898	97935.79477189356	92814.95482464593	87129.51093879476	81119.54305157322	78815.76176707853	62209.038146830804	24442.76779848282	-5667.201874881692	-25073.444630230486	-53226.58792211156	-95490.29534281185	-128311.42825008981	-151546.2606205776	-170680.12954986875	-187356.09980678745	-202328.2268669089
424.0	154697.90850131545	132130.86730992707	121631.01288811998	114487.5532656838	108723.52950101787	103539.29806984944	98526.82435399065	93414.80282584959	87778.60644946451	81705.78558465869	79380.94596628436	62777.29824663629	25215.023295055376	-5283.158700586297	-24797.841454361536	-52985.75360484148	-95182.08447674336	-128335.51403740596	-151716.95928736578	-170958.5589592189	-187723.21649640962	-202772.23114281124
425.0	155579.1198077852	132816.24171693576	122263.22297782337	115096.25455761043	109320.90170194363	104132.0107963569	99124.68541061398	94016.53231485846	88423.975237672	82296.74569828657	79950.0885742182	63349.03305984099	26015.427529906738	-4893.275019062858	-24517.309940830164	-52740.66930890287	-94856.7162508599	-128353.02407108061	-151882.1809083626	-171232.0620914991	-188085.77988079877	-203211.96116297005
426.0	156466.95784844965	133504.62127529335	122898.10902572608	115707.50935038122	109920.77430153039	104727.16727501607	99715.81754861647	94620.18313275817	89066.73957730955	82892.51814086067	80523.21717236545	63924.25762733267	26849.59609715364	-4497.513429987448	-24231.850040881312	-52491.299819260894	-94512.96158944821	-128363.9114206928	-152041.91921741795	-171500.6105544197	-188443.75411239918	-203647.38518787565
427.0	157361.61587197607	134196.010248914	123535.66951395842	116321.3280302501	110523.14986714853	105324.7741953152	100313.8063578479	95225.78739479514	89707.83181031962	83493.22671877449	81100.36561533544	64502.99311531018	27726.792797058384	-4095.817493507697	-23941.40424761604	-52237.60371600534	-94149.29503679753	-128368.10251744022	-152196.08153099898	-171764.1588295016	-188797.10336661764	-204078.46287563624
428.0	158263.30254634673	134890.4270351739	124175.91169313525	116937.70862063735	111128.0415397067	105924.842879429	100914.14318725583	95833.38115072472	90347.85933352719	84098.93086819742	81681.56568028491	65085.24179720253	28665.57897329674	-3688.090170181007	-23645.936902285204	-51979.54541985347	-93763.81423937896	-128365.54285721947	-152344.6456743811	-172022.6758317055	-189145.7826644231	-204505.17226436222
429.0	159172.25122777122	135587.88158343552	124818.84371263548	117556.66707905498	111735.4545027639	106527.3865831054	101516.84160783845	96442.99709863597	90987.29715886814	84709.8204642788	82266.85492951924	65671.03329701471	29730.268344881537	-3274.444116507162	-23345.456620155543	-51717.11498543259	-93354.05388897029	-128356.17280439305	-152487.56840106996	-172275.89060343272	-189489.80638346204	-204927.4729309423
430.0	160088.7106680812	136288.3849731872	125464.47242560615	118178.20735638727	112345.3969634496	107132.40332862773	102121.91398031803	97054.66548317186	91626.52752710783	85326.02381237765	82856.26515408029	66260.37897906444	30898.74685667394	-2854.6676880882587	-23039.89464913946	-51450.2660015694	-92916.69633474585	-128339.92265446886	-152624.79936006037	-172524.4711615378	-189829.0882427416	-205345.34049874474
431.0	161012.9668627691	136991.94859973964	126112.8060792565	118802.33593379543	112957.87322948073	107739.9024926834	102729.37691091972	97668.4153081527	92265.85516042841	85947.71312063049	83449.83419310859	66853.29693255541	31883.086203241633	-2428.764938111359	-22729.23272600025	-51178.96519156068	-92446.90759907686	-128316.72576497222	-152756.31308988342	-172767.65978677856	-190163.6047686477	-205758.73131804803
432.0	161945.33406317752	137698.58512891032	126763.85224865275	119429.06134118035	113572.89414111347	108349.90022349454	103339.24075618698	98284.27601260293	92905.54187582179	86575.08663923884	84047.60697025567	67449.79926254816	32809.93356490519	-1996.6888707976323	-22413.439963075507	-50903.18143716158	-91937.24583826412	-128286.51882712706	-152882.0552667979	-173005.6897181347	-190493.33526860288	-206167.6202866417
433.0	162886.16468589992	138408.3055352646	127417.61934681296	120058.38918065131	114190.46578648174	108962.40955078925	103951.49822393895	98902.26932425296	93545.82492490188	87208.38150511647	84649.6277530059	68049.90288307134	33702.84806091286	-1558.3760038889886	-22092.48243406063	-50622.87843705877	-91373.9733589564	-128249.23809641029	-153001.979466515	-173238.48798820283	-190818.23418677947	-206571.97161449335
434.0	163835.85975074355	139121.12203111948	128074.113321199	120690.32650456384	114810.59600576201	109577.42109193689	104566.19082895479	99522.42702972119	94186.82727126556	87847.85688501746	85255.93119657364	68653.63593410086	34572.42305754355	-1113.7880704195704	-21766.340723118745	-50338.045778548985	-90722.94144524937	-128204.80643585487	-153116.04781335138	-173466.0394406726	-191138.27058546082	-206971.75469195424
435.0	164794.8774350054	139837.04655892038	128733.34475588927	121324.88107140675	115433.29022221168	110194.96145961995	105183.31815035496	100144.769333671	94828.76592615571	88493.86881198185	85866.57683275391	69260.98747790899	35424.72439912349	-662.8762776993972	-21434.97183675351	-50048.62529000515	-89868.45021591138	-128153.17147012067	-153224.21371313487	-173688.2919999197	-191453.40788008337	-207366.91824689257
436.0	165763.7471602529	140556.09117453822	129395.31747308743	121962.06102460547	116058.56118406003	110815.02833614324	105802.89406247639	100769.32543988223	95471.76766776029	89146.82376052593	86481.6088798398	69872.21593970689	36263.68989411599	-205.58747441443847	-21098.34584306873	-49754.60628201353	-89185.95268121164	-128094.2393311871	-153326.4278545268	-173905.2172115004	-191763.61519050726	-207757.47598807694
437.0	166743.08845580756	141278.2687410592	130060.05119517387	122601.87129880839	116686.40527946697	111437.63539183963	106424.92606544099	101396.10900946104	96115.97343855294	89807.26137431707	87101.08851045145	70486.68095039908	37092.07854035651	258.1526683998527	-20756.436785403406	-49455.94316560199	-88582.5563770762	-128027.9776512357	-153422.66096229973	-174116.77120648423	-192068.85424584977	-208143.34549480275
438.0	167733.63620308656	142003.59221316053	130727.52986935595	123244.31781529695	117316.84300284559	112062.78907702028	107049.43022804716	102025.15066272729	96761.44699273095	90475.8856959647	87725.07391640145	71105.04798405778	37911.92911763422	728.3886840513151	-20409.20740142904	-49152.608673076	-88019.67387611984	-127954.27977988974	-153512.85471635964	-174322.90866790235	-192369.0973086498	-208524.52053630084
439.0	168736.28117426575	142732.07050108595	131397.7788025286	123889.41032348818	117949.8689749461	112690.49741156261	107676.4163441045	102656.46927265289	97408.31415470788	91153.68658376484	88353.62906566089	71727.11701072383	38724.81351181111	1205.1789708673023	-20056.61494911273	-48844.57539275661	-87483.0163074325	-127873.07693783386	-153596.96546314732	-174523.61952135165	-192664.30055788538	-208900.95179249992
440.0	169752.11372206823	143463.72007196903	132070.80440772785	124537.1681727999	118585.4991426609	113320.77035215836	108305.89082230939	103290.08175196388	98056.67723678348	91842.12417376754	88986.82398637859	72352.90688426472	39531.97453816995	1688.5785288674524	-19698.666506585054	-48531.812625712424	-86964.99793998164	-127784.30558243237	-153674.95378289063	-174718.85589292774	-192954.4168229699	-209272.63326483028
441.0	170782.52754518925	144198.55301215115	132746.61250946738	125187.55999909661	119223.73714558619	113953.61311250049	108937.87062618326	103926.0136865316	98706.60064639353	92543.63299074832	89624.7378881974	72982.44161648085	40334.42179794278	2178.649839680962	-19335.29218791687	-48214.27911566547	-86460.743509589	-127687.88574578072	-153746.7668130683	-174908.5606007988	-193239.46009597037	-209639.49740933953
442.0	171829.3429458545	144936.58035614368	133425.21139219395	125840.62776254564	119864.59169142251	114589.03673127675	109572.36488261804	104564.27945292507	99358.16211340166	93263.11862606375	90267.45538457739	73615.71342475276	41132.9931752946	2675.4438541916315	-18966.46691676264	-47891.957392607	-85967.5013243659	-127583.75226461259	-153812.37413135718	-175092.70694910816	-193519.3461505171	-210001.2659263066
443.0	172895.0431814694	145677.8152944328	134106.60923026118	126496.37005933678	120508.06886217541	115227.04792076722	110209.3843810516	105204.90059281967	100011.43331292445	94017.48564610851	90915.0705305373	74252.76696152886	41928.38175445213	3179.032307861722	-18592.165839531197	-47564.80774029618	-85482.4641444672	-127471.80211284407	-153871.71255078068	-175271.25697857782	-193794.0563141741	-210358.70684121037
444.0	173983.27759409457	146422.27192507568	134790.81191403206	127154.79226266604	121154.17739683345	115867.65567916931	110848.93826044392	105847.8939101078	100666.47437228964	94801.92427749395	91567.69103886047	74893.61608408845	42721.19859443884	3689.475564405351	-18212.3507125802	-47232.79294028756	-85004.01554070023	-127351.9684322151	-153924.74368097575	-175444.17149151134	-194063.55654404516	-210710.97911423037
445.0	175099.88590352423	147169.96446347394	135477.8304485372	127815.90092695002	121802.92063393533	116510.86464123838	111491.03821043746	106493.27846903904	101323.34103900877	95537.58892103142	92225.42944176536	75538.26178189731	43511.953806968	4206.8317901791015	-17826.990353017318	-46895.907573346514	-84530.75420745782	-127224.17554675875	-153971.41505781788	-175611.41290068522	-194327.81054554705	-211058.3094129383
446.0	176255.94121059412	147920.90166676597	136167.6684874791	128479.70365908428	122454.30880110721	117156.68712115627	112135.69404534365	107141.07088786973	101982.09028154374	96259.00761265657	92888.42610455296	76186.74167014341	44301.10364335324	4731.170513725199	-17436.052223730396	-46554.09356163425	-84061.55856266519	-127088.32713562279	-154011.6917499206	-175772.94360297825	-194586.78375751682	-211400.6822004211
447.0	177482.43632130715	148675.10156383528	136860.3376142889	129146.20631427635	123108.34868295421	117805.13409602128	112782.91618813164	107791.28521713469	102642.9794346499	96972.6670149072	93556.83521815026	76839.08223584501	45089.03703639412	5262.559699836042	-17039.494793208083	-46207.32232291257	-83595.49568170827	-126944.34605601872	-154045.5140688953	-175928.7234663288	-194840.43574860855	-211738.05578629964
448.0	178833.56649839185	149432.57594424876	137555.84599337162	129815.41997283328	123765.04799477477	118456.19928746141	113432.71985180838	108443.94127679698	103305.42965763423	97681.5059569223	94230.82989369618	77495.25341106771	45876.106553653604	5801.066490202444	-16637.2857078416	-45855.5510618242	-83131.8044573688	-126792.14359996223	-154072.83967277355	-176078.71305613237	-195088.74749227328	-212070.3782580903
449.0	180046.8177875224	150193.3382497757	138254.19737400423	130487.3427611768	124424.40936424893	119109.90425749484	114085.09955651508	109099.05446786564	103970.11531575765	98387.20665779087	94910.62715669659	78155.33657081475	46662.614409610775	6346.794298039225	-16229.423813839676	-45498.828328900214	-82669.80890821957	-126631.63301684835	-154093.61938661605	-176222.87393445376	-195331.6492246744	-212397.66204106726
450.0	181210.13692298427	150957.4037552757	138955.4031953244	131161.9903087511	125086.44435421917	119766.25277131888	114740.07950736918	109756.6402669259	104636.85415151186	99090.86647343506	95596.47414558748	78819.30528526919	47448.85834933474	6899.697127115796	-15815.742549300398	-45137.03259434452	-82208.94253605069	-126462.71882470051	-154107.81379810523	-176361.16666161863	-195569.16654633504	-212719.81511254713
451.0	182345.44667808962	151724.7822365706	139659.47126553836	131839.36519038072	125751.18545949308	120425.25309577797	115397.66544305994	110416.71153023525	105305.7013817249	99793.26426419208	96288.67888765731	79487.2084108126	48235.096061585355	7459.972901159723	-15396.486074420623	-44770.158891025814	-81748.71669166122	-126285.31055325211	-154115.36569744983	-176493.53821326303	-195801.2019916628	-213036.86907470564
452.0	183461.7005416857	152495.4934059369	140366.4105871406	132519.47518606845	126418.55988653781	121086.91078132122	116057.86757206926	111079.28612184658	105976.68777556055	100494.96952844184	96987.62099528869	80159.05698633281	49021.52182379796	8027.653994698048	-14971.361823948973	-44398.183749732736	-81288.68290254369	-126099.30856549914	-154116.22289702424	-176619.9874706731	-196027.75312118634	-213348.7399206604
453.0	184563.82379974434	153269.5458076038	141076.22483671302	133202.32815469467	127088.65412692701	121751.23612456337	116720.69499573843	111744.3814700682	106649.84982766732	101196.43370493354	97693.78772070419	80834.87299420228	49808.38121801388	8602.817620577902	-14540.419743398234	-44021.06901189778	-80828.46109447605	-125904.62689598039	-154110.34896085173	-176740.44693218742	-196248.7586147228	-213655.41608878248
454.0	185654.93804867798	154046.95806101477	141788.92501573177	133887.92981077376	127761.4484055951	122418.2346051525	117386.15488803487	112411.99700063412	107325.21554316676	101898.01092102448	98407.82816932329	81514.67878477596	50595.8479910811	9185.5428844876	-14103.614293314226	-43638.76804795198	-80367.61724076892	-125701.15315433522	-154097.681171128	-176854.87627457542	-196464.2257742504	-213956.85650906852
455.0	186737.19808511488	154827.7436013986	142504.52547656736	134576.2879215335	128436.94833320598	123087.91566650734	118054.25993126017	113082.19846802826	108002.82153288813	102599.9909393833	99130.63883288793	82198.49353171958	51384.10561527795	9775.90660149933	-13660.937007164204	-43251.312734837586	-79906.09254636499	-125488.7630040386	-154078.18090832897	-176963.24063851358	-196674.03950605798	-214253.0286221471
456.0	187812.17960583165	155611.9166920047	143223.0178416112	135267.40952403395	129115.16337850998	123760.28565706343	118725.01801728977	113754.88767011557	108682.6965166706	103302.61605185058	99863.5765172159	82886.34559983076	52173.31075635398	10373.99843542627	-13212.325020845281	-42858.47778496327	-79443.3399365847	-125267.43079730892	-154051.7914061501	-177065.49580254592	-196878.29774065566	-214543.9023350607
457.0	188881.083917393	156399.4952669983	143944.42311874192	135961.29932078204	129796.09818360461	124435.3524946842	119398.44060069985	114430.18359599433	109364.87259348157	104006.09051919071	100608.88229276116	83578.25534447521	52963.61704826023	10979.898610199656	-12757.750253996986	-42460.64052558044	-78979.23709549481	-125036.96553578024	-154018.45638018858	-177161.61080502527	-197076.8447544697	-214829.4354701073
458.0	189944.85634083406	157190.48582260768	144668.7463822723	136657.96658837356	130479.7694632099	125113.1273048595	120074.53364024962	115108.06805246261	110049.36768746981	104710.59120779851	101371.08238985715	84274.2496695377	53755.163229046186	11593.699248549441	-12297.179614171735	-42057.38139056857	-78513.4900658771	-124797.28238196735	-153978.1406174437	-177251.53221846843	-197269.64463286084	-215109.60895341937
459.0	191004.25948754558	157984.91095539375	145395.99747031153	137357.4176131028	131166.1590529338	125793.61019210122	120753.30076886578	115788.54361202853	110736.21656801974	105416.26961464918	102166.01045524029	84974.35436933074	54548.07442521301	12215.491208302963	-11830.576755050395	-41648.75391767657	-78045.91056773881	-124548.267120115	-153930.7892488931	-177335.21263523435	-197456.78323445935	-215384.35756615584
460.0	192059.92104301957	158782.7852039148	146126.18145628436	138059.65919421628	131855.29781046405	126476.8114203777	121434.76394817897	116471.63332319577	111425.44313123828	106123.26298251176	102988.06070568669	85678.59561981531	55342.47752105919	12845.371113800677	-11357.90092659177	-41234.86720904219	-77576.28758379549	-124289.79779100121	-153876.33921536297	-177412.6779543775	-197638.1000395686	-215653.7159563963
461.0	193112.3662569231	159584.1259368082	146859.31039502192	138764.6979559831	132547.18512189007	127162.73988754697	122118.92227988134	117157.34836408554	112117.07071096754	106831.68250880891	103765.47121356982	86387.01933393386	56138.48311368094	13483.422968648956	-10879.11055620131	-40815.54899398534	-77104.44491115597	-124021.75897264614	-153814.74482646043	-177483.80861596984	-197813.60499495058	-215917.5852351432
462.0	194162.04080292932	160388.98516750484	147595.38475234492	139472.54196118936	133241.82664211086	127851.40407188272	122805.789121847	117845.6937836255	112811.12133632014	107541.64047022095	104530.03371561963	87099.60232920028	56936.20443628196	14129.763513930928	-10394.189590269234	-40390.81504444557	-76630.2070878977	-123744.01603633096	-153745.95956245356	-177548.5677979804	-197983.25596736162	-216175.95153646613
463.0	195209.32732815781	161197.25182038368	148334.42135607294	140183.20259093487	133939.22986422895	128542.80919982446	123495.37101784737	118536.68914996392	113507.62153105882	108253.2308855737	105287.72393001262	87816.428517336	57735.716744077945	14784.496282936423	-9903.074078344333	-39960.5754729039	-76153.41832880705	-123456.44081337942	-153669.9115938063	-177606.9723759215	-198147.01842904848	-216428.7795934644
464.0	196254.55772730187	162009.07845137868	149076.42316139548	140896.6670616743	134639.40277152119	129236.96262550013	124187.67942136769	119230.34353696549	114206.58944694814	108966.53851472598	106041.24399897577	88537.5119696226	58537.14047723173	15447.705162724684	-9405.738331938192	-39524.97123186907	-75673.91589179524	-123158.89071589336	-153586.57334752497	-177658.03467355185	-198304.85845985968	-216676.04273025168
465.0	197298.0224367911	162824.42737967253	149821.40091404988	141612.9641767564	135342.34917282825	129933.87467517673	124882.71856665026	119926.66997649804	114908.04390713993	109681.64314627265	106792.15683464425	89262.88912072699	59340.55607287513	16119.527985198918	-8902.083916424483	-39083.726035221945	-75191.55993775756	-122851.23910300125	-153495.8745086952	-177704.43338149274	-198456.72888080322	-216917.7008090829
466.0	198339.9776004216	163643.3237431185	150569.36193986062	142332.09319541935	136048.07792681176	130633.54666657491	125580.50044204356	120625.67672476586	115612.01139461946	110398.6144514866	107541.4820598755	89992.58907016515	60146.04610861873	16800.07065008828	-8392.242526683549	-38637.02849503135	-74706.24191564339	-122533.32350278128	-153397.7675497823	-177743.40175961383	-198602.6211541167	-217153.72192680475
467.0	199380.65068186563	164465.80847248848	151320.31490259105	143054.05994467362	136756.59637091804	131335.99844522332	126281.0341809208	121327.37885998428	116318.50916775852	111117.51993356412	108289.94174206739	90726.6573097819	60953.68839624146	17489.456193322083	-7876.005059704563	-38184.78198280302	-74217.80810012098	-122204.99694401189	-153292.18990026205	-177775.84302503173	-198742.47137433186	-217384.07238267345
468.0	200420.24492248837	165291.81771574187	152074.26876895493	143778.87257875677	137467.90887019294	132041.21264316933	126984.32375371647	122031.78497572172	117027.55497272918	111838.41991734534	109038.07166846201	91465.13370271208	61763.560857531644	18187.80436610704	-7353.386372778536	-37726.89816640527	-73726.14467258018	-121866.10142695229	-153179.08505699673	-177801.6733940165	-198876.25143739168	-217608.7175352042
469.0	201458.9429263157	166121.44914692087	152831.2280433229	144506.53616111033	138182.02521019374	132749.22114468858	127690.38256018033	122738.90770318343	117739.1679882296	112561.36970539247	109786.2980197755	92208.05712638289	62575.73537595291	18895.25234933474	-6824.350912645983	-37263.3694929246	-73231.14426991693	-121516.47205545043	-153058.4131235106	-177820.87288847636	-199003.92483054206	-217827.6214794676
470.0	202496.90957535428	166954.69386271556	153591.20473987542	145237.062226432	138898.94886804625	133460.08331395205	128399.2145869899	123448.75837385046	118453.36730024073	113286.42555731234	110534.92443146199	92955.48083682271	63390.28289867309	19611.930593469355	-6288.852595116943	-36794.169727015076	-72732.69314153516	-121155.93518942082	-152930.09518139117	-177833.39008738485	-199125.45667617314	-218040.75801102084
471.0	203534.29442427	167791.5697470142	154354.20662529703	145970.44887391778	139618.68771002162	134173.6171940323	129110.83165299371	124161.34588907211	119170.17051192722	114013.62582874417	111284.24916029954	93707.45254041685	64207.25897268011	20337.98382270045	-5746.842791629315	-36319.26480347628	-72230.69434425357	-120784.2984217293	-152794.09169298934	-177839.1850100336	-199240.79508056084	-218248.08346875216
472.0	204571.2336853891	168632.09436618251	155120.24194510747	146706.7105457456	140341.29057352187	134890.02168760635	129825.24599108334	124876.68354132523	119889.59335406516	114743.02686443532	112034.49241480362	94464.02844778093	65026.73526755435	21073.562461746216	-5198.309284640156	-35838.63285619102	-71725.04454333207	-120401.3847423254	-152650.3458734476	-177838.22609885928	-199349.930944114	-218449.56965511432
473.0	205607.85188779014	169476.28640935442	155889.32339083782	147445.85136126552	141066.63702251407	135609.24082521745	130542.44844143357	125594.7766193316	120611.65326617564	115474.66879478886	112785.84515563506	95225.26543703879	65848.76813183466	21818.824385625543	-4643.176779126836	-35352.21959338366	-71215.64940152573	-120006.99300481717	-152498.78502611723	-177830.4451193412	-199452.8213435327	-218645.18452411256
474.0	206644.26327453824	170324.16667907592	156661.44536854705	148187.87891121052	141794.861134824	136331.27812440586	131262.4654696731	126315.64046921498	121336.36703600652	116208.59064669898	113538.47354785287	95991.23150743105	66673.41251440288	22573.932051447802	-4081.42259719866	-34860.032612999144	-70702.42524419905	-119600.90178290656	-152339.35492980282	-177815.8208962115	-199549.41171581182	-218834.87735511718
475.0	207680.57298759918	171175.7475965569	157436.63157049124	148932.79879884823	142525.92747891325	137056.1678646176	131985.2977118101	127039.28426460974	122063.75002413303	116944.8299708495	114292.52644893478	96762.00046002254	67500.7274126728	23339.057401328377	-3512.9885931461467	-34362.00228713977	-70185.28161601891	-119182.89211147273	-152171.9999954587	-177794.31441841205	-199639.67173672875	-219018.64386657416
476.0	208716.87807914976	172031.05506868596	158214.88332671832	149680.61867530696	143259.8418075036	137783.84451221052	132710.95490244182	127765.71759605658	122793.81919870568	117683.42755222606	115048.11156417952	97537.65366767973	68330.77005091193	24114.37855018009	-2937.8487636201025	-33858.108509001555	-69664.13115207391	-118752.72484451381	-151996.6632010477	-177765.86562851985	-199723.5721413825	-219196.42622295476
477.0	209753.26837984187	172890.10473690697	158996.21123384405	150431.34713405342	143996.61105551678	138514.38596042938	133439.44821716755	128494.95322699564	123526.58442348472	118424.40921104811	115805.35931281952	98318.27328650659	69163.56892621773	24900.1415817652	-2355.944138590654	-33348.3196232153	-69138.89731396607	-118310.15739977779	-151813.27561886096	-177730.43436920486	-199801.06927563518	-219368.2015937218
478.0	210789.8272483529	173752.918058367	159780.62515746686	151184.98672124627	144736.24204627518	139247.77511414798	134170.79251810838	129226.99293125185	124262.06566074936	119167.8148916835	116564.3655331191	99103.97079918499	69999.19722817346	25696.411023949127	-1767.237144351675	-32832.60401854233	-68609.50341925345	-117854.91932019312	-151621.77257848607	-177687.9866633215	-199872.12619834574	-219533.9244121961
479.0	211826.6322217601	174619.51710766053	160568.12650738412	151941.54524511006	145478.74049529852	139984.0197147929	134904.94554266587	129961.85653039264	125000.27613463289	119913.67106580803	117325.21846011368	99894.85734707298	70837.69189522424	26503.538904351823	-1171.6749339659	-32310.922233122343	-68075.87040654989	-117386.72154578252	-151422.10733973223	-177638.47274321452	-199936.70740056364	-219693.57350332162
480.0	212863.7555825488	175489.9162909484	161358.730919672	152701.0323218768	146224.1175744356	140723.13817961005	135641.97939437625	130699.54547058826	125741.23329950236	120662.01052741948	118088.00025392891	100691.06815350524	71679.09980998334	27321.71108908276	-569.2277140281803	-31783.245308791345	-67537.92263695871	-116905.26085852418	-151214.20520305278	-177581.84650909057	-199994.76588124724	-219847.10697142605
481.0	213901.26485513913	176364.1423416214	162152.44580086946	153463.45275345197	146972.36766002595	141465.1012803049	136381.87084726093	131440.07552460226	126484.94144526178	121412.85999890459	118852.78843174985	101492.75867487464	72523.46247206477	28151.187484467984	40.16803238738794	-31249.54908153147	-66995.60535163613	-116410.20919604547	-150997.998436314	-177518.0649623116	-200046.2859075463	-219994.4890564588
482.0	214939.22324250266	177242.2147205851	162949.27752758644	154228.81321380148	147723.50931024837	142209.95222442324	137124.63619656616	132183.45146376814	127231.42296255607	122166.24693810611	119619.64182603202	102300.1122041585	73370.82597245384	28992.184690788563	656.5535781982471	-30709.78809497296	-66448.83279066643	-115901.21128586336	-150773.4335691745	-177447.08058937883	-200091.16938896017	-220135.68567717302
483.0	215977.69001159776	178124.1547235421	163749.24493635786	154997.12115446595	148477.5428450226	142957.68558886315	137870.27886381518	132929.68693012855	127980.68909539246	122922.19542751194	120388.62809151784	103113.35014271052	74221.22998354593	29845.03622260026	1279.9744218324195	-30163.93005648977	-65897.54570436745	-115377.85278530465	-150540.4211179936	-177368.85910836025	-200129.5036550574	-220270.6775775369
484.0	217016.7208348721	179009.98497812572	164552.33231160938	155768.38300057984	149234.4779269109	143708.30794131086	138618.8092377697	133678.78805584213	128732.7630909938	123680.73429908877	121159.80911768586	103932.73797214651	75074.71780988749	30710.015921928833	1910.5015971681278	-29611.94466350664	-65341.669015328516	-114839.81974963786	-150298.93936795113	-177283.3569320038	-200161.0743107911	-220399.40820160264
485.0	218056.3680938867	179899.7269797283	165358.57162421255	156542.60608371702	149994.32059332024	144461.82592543948	139370.23456127016	134430.7650618585	129487.62679287474	124441.88324089815	121933.23444551331	104758.61822580447	75931.31714979943	31587.46396482931	2548.1271043600864	-29053.7915820661	-64781.16451304947	-114286.53843921144	-150048.88352622278	-177190.51417040057	-200186.06581806205	-220521.85080538917
486.0	219096.68115014368	180793.40474771964	166167.96406931384	157319.7958365658	150757.0738158345	145218.26027644583	140124.55731332372	135185.6278341082	130245.3261356442	125205.66884647863	122708.95484510006	105591.42262377864	76791.07861995816	32477.734884585137	3192.9636581413506	-28489.447457973612	-64215.94921114051	-113717.57595611236	-149790.19240614888	-177090.2923297839	-200204.24531042227	-220637.97760995838
487.0	220137.7065874046	181691.04067176615	166980.51847660862	158099.9590855469	151522.7546722094	145977.57641425153	140881.78955059726	135943.40554468264	131005.85601039616	125972.1103791217	123487.01672856847	106431.7353418989	77654.03319906941	33381.21409414953	3845.0278142025345	-27918.872250710614	-63645.960042605875	-113132.34033705946	-149522.8009048882	-176982.64744673786	-200215.6533598475	-220747.74050759454
488.0	221179.4884291336	182592.65865154655	167796.24471016618	158883.10343068768	152291.34692449454	146739.8634345406	141641.93863178615	136704.04372546833	131769.23240114993	126741.2314937614	124267.62115366876	107280.41761607112	78520.21809185453	34298.322980888304	4504.3767656920245	-27342.031445019413	-63071.15844337194	-112530.23047945363	-149246.63306113926	-176867.53334473277	-200220.24734939623	-220851.12484902685
489.0	222222.0683341586	183498.28490170004	168615.17590967158	159669.23689035006	153062.87854527647	147504.98897646082	142405.0103432922	137467.61655932956	132535.4711653479	127513.05723205843	125050.337508319	108138.5809870949	79389.66872202992	35229.53228835453	5171.072334350523	-26758.88976783608	-62491.46061678085	-111910.54795026075	-148961.61265548924	-176744.90099869354	-200217.97642595624	-220948.08446204045
490.0	223265.48577319426	184407.9411053314	169437.23950976768	160458.36196988722	153837.34806120364	148273.08548176187	143171.01405068603	138234.10829371744	133304.58168834256	128287.59477722607	125835.67657000409	109008.45505515413	80262.42025032343	36175.35773883949	5845.163403505081	-26169.411624351982	-61906.8444152539	-111272.50276735233	-148667.69181866111	-176614.70916547108	-200208.81738194922	-221038.5761493605
491.0	224309.7781884972	185321.6539846505	170262.52965831963	161250.49241286283	154614.764922835	149044.11799430795	143939.95409792697	139003.52931726768	134076.57316544792	129064.87410022548	126623.51599980894	109894.34562811087	81138.50546115803	37136.36941469624	6526.703798700415	-25573.565666334995	-61317.223621163226	-110615.19699166756	-148364.7755068101	-176476.90636446065	-200192.7218631729	-221122.5804586294
492.0	225354.98113860682	186239.4504659492	171091.02482729353	162045.63023130695	155395.12883069835	149818.0921145348	144711.84288178157	139775.888530116	134851.46064736927	129844.91186056292	127413.89208602143	110814.45507165793	82017.95651446626	38113.21124834844	7215.75625806459	-24971.313432422874	-60722.557802525465	-109937.59178246115	-148052.79034888826	-176331.4474137565	-200169.62783519807	-221200.05325070262
493.0	226401.1284298632	187161.35709400102	171922.73633539898	162843.77219536406	156178.45097553928	150595.0163062617	145486.678554304	140551.1943053663	135629.25351290705	130627.72686883164	128206.8373188966	111747.08088755677	82900.8089326327	39106.61808890852	7912.356967227097	-24362.616402141575	-60122.782015482546	-109238.46215928486	-147731.66212540033	-176178.28497824178	-200139.57621885347	-221270.9637467778
494.0	227448.25223616709	188087.39935057095	172757.67039909936	163644.9418202039	156964.7366993372	151374.89430984663	146264.4769824674	141329.4557808608	136409.9641529119	131413.3386432	129002.3835732613	112643.91714827469	83787.09516108071	40117.40812557726	8616.581207499199	-23747.432070830953	-59517.86742411333	-108516.35511783871	-147401.28117513948	-176017.36983173375	-200102.45140223356	-221335.2712149496
495.0	228496.38320825848	189017.60486574084	173595.8383674954	164449.14076434693	157753.99247872276	152157.73212395312	147045.24106216367	142110.68097769306	137193.60193523252	132201.7591641336	129800.5601862972	113530.27587440424	84676.84191888414	41146.53977623905	9328.484962533606	-23125.765797764296	-58907.740792328725	-107769.52247359464	-147061.65794793365	-175848.64762228978	-200058.23284500296	-221392.94966199494
496.0	229545.55057362738	189952.00394741108	174437.24904404394	165256.37954283337	158546.2256879125	152943.53941318986	147828.98094929015	142894.87707146496	137980.1784989467	132993.01002339204	130601.39275798565	114411.08419789281	85570.08713441886	42195.12980800617	10048.125170033192	-22497.531326477707	-58292.35878139408	-106995.76634934952	-146712.62534424983	-175672.09771799488	-200006.8890224367	-221443.95341448917
497.0	230595.7822280326	190890.64197380072	175281.91021122818	166066.64425558585	159341.4393692175	153732.3210299849	148615.6992143737	143682.05330040748	138769.70503435758	133787.10599632625	131404.9137916334	115288.65401866884	86466.85937910122	43264.48961920984	10775.565276711277	-21862.71362096211	-57671.67192812724	-106192.26055229461	-146354.13093567686	-175487.63879809895	-199948.36063686106	-221488.26292817976
498.0	231647.10481948312	191833.49749802612	176129.83196256912	166880.06628168433	160139.63976055436	154524.0828556961	149405.40637061966	144472.21878869343	139562.19181812854	134584.0647417022	132211.14629292805	116164.34371698753	87367.18946856636	44356.2063678671	11510.87090784224	-21221.270894560148	-57045.62876301375	-105355.33731822274	-145986.08933012316	-175295.23925201	-199882.65509695245	-221525.8276723195
499.0	232699.5438254391	192780.65213810687	176981.02473240654	167696.33963630884	160940.8365163939	155318.83467584595	150198.10893709428	145265.3804033708	140357.650661388	135383.90077586228	133020.11577550066	117039.04698090561	88271.1088427844	45472.20838352566	12254.093319116218	-20573.170757415006	-56414.18518332543	-104479.75124389253	-145608.4121095753	-175094.84519885853	-199809.69897635828	-221556.62036713434
500.0	233753.12362389505	193732.12084954733	177835.4964964211	168515.7754817225	161745.0334338063	156116.5758057055	150993.8127315123	146061.5462759317	141156.08650392486	136186.62739065348	133831.84615772596	117913.40598823593	89178.65261296829	46614.946249631525	13005.309905784234	-19918.364376984828	-55777.28323555016	-103557.72777147702	-145221.01798157615	-174886.40784131223	-199729.42795791547	-221580.59352915396
501.0	234807.86755893624	194687.9351562782	178693.25428976197	169338.27881482404	162552.236337398	156917.31687312023	151792.52565860716	146860.7246944128	141957.51467655756	136992.26307641916	134646.36149809623	118787.89958495225	90089.84274133114	47787.58789242615	13764.58609688803	-19256.838539797056	-55134.8977289364	-102576.05779994547	-144823.8098747139	-174669.87643670378	-199641.87193200208	-221597.71753008093
502.0	235863.79800128995	195648.12939219014	179554.31409111185	170163.8555474255	163362.45250229808	157721.06502958882	152594.25483478716	147662.92394636193	142761.9448138398	137800.82339091314	135463.68308820954	119662.90099865306	91004.71945538587	48994.42419818972	14531.98578700301	-18588.532273376593	-54486.95910817088	-101507.12662726914	-144416.70262507	-174445.1991633887	-199546.931665182	-221607.997977301
503.0	236920.93640433633	196612.73455543953	180418.67412060942	170992.51631364174	164175.6911792807	158527.82502839624	153399.00417831415	148468.1518986157	143569.38767515938	138612.3157915762	136283.8510836686	120538.70999951666	91923.31309999007	50241.604201057926	15307.59689826303	-17913.413532367675	-53833.417280136084	-100219.15313670097	-143999.6074098788	-174212.32841929805	-199444.5870621617	-221611.3361429976
504.0	237979.30335599292	197581.78865237604	181286.35515678505	171824.25884741446	164991.95512417192	159337.60318912752	154206.78414850266	149276.41609238987	144379.84576361516	139426.76079452122	137106.83357225722	121415.57365810798	92845.64961010075	51538.785488231224	16091.439479046297	-17231.442717360274	-53174.26307263039	-98927.6931815751	-143572.41591217462	-173971.2154173273	-199334.7970269642	-221607.7396712422
505.0	239038.91862684255	198555.3273167665	182157.35902740867	172659.09868654376	165811.24193622413	160150.40715112697	155017.59929644645	150087.72375856672	145193.33698888612	140244.1721268422	137932.7015521679	122293.69934478571	93771.76851887337	52903.3819496503	16883.63568387687	-16542.58301814698	-52509.41379398556	-97827.91475194466	-143135.03559845372	-173721.80347981886	-199217.5173671592	-221597.14137341175
506.0	240099.8012148357	199533.3870610989	183031.70008369826	173497.0388155785	166633.5818825989	160966.23960622834	155831.4574962831	150902.08414611075	146009.86837819248	141064.55978653202	138761.49078366303	123173.25804924968	94701.70166121572	54378.06189978827	17684.24965983641	-15846.794806055608	-51838.80873226997	-96795.81450120208	-142687.3566534245	-173463.9852573453	-199092.7092257979	-221579.5243989537
507.0	241161.96938686306	200516.00618297176	183909.38647054182	174338.08623720513	167458.93715335577	161785.11114953068	156648.36544992868	151719.5040945157	146829.45014855836	141887.93856413607	139593.12293534007	124054.40618088646	95635.48346410136	56124.23864984841	18493.35432376794	-15144.032156472851	-51162.49011886341	-95804.614495732	-142229.3232908697	-173197.87334525422	-198960.34404916863	-221554.84895856975
508.0	242225.44071746635	201503.2270271511	184790.42860023218	175182.24917936666	168287.35732683842	162607.02687805193	157468.32833481772	152539.99018752028	147652.1572392912	142714.32065212028	140427.7142587491	124937.27419955345	96573.14449292206	57650.76325473076	19311.034398511343	-14434.257726031181	-50480.326938307844	-94841.59779318771	-141760.75396146858	-172923.25994193112	-198820.36494088266	-221523.10816636926
509.0	243290.23212492542	202495.0831986574	185674.8319033892	176029.52996897156	169118.83170657736	163431.98636116553	158291.35418079578	153363.55128232774	148477.79827380186	143543.72309905323	141265.24950131823	125821.97858450763	97514.72774440501	59065.17315272696	20137.362480609707	-13717.447966739535	-49792.30160293216	-93899.33083370677	-141281.5718723928	-172640.12731863343	-198672.7340092929	-221484.21560435783
510.0	244356.3599049393	203491.62390688737	186562.6237762181	176879.94058469043	169953.36734146834	164260.00361306997	159117.44895544747	154190.19523363744	149306.5839225349	144376.15047017275	142105.74589713645	126708.62283721141	98460.2720511198	60422.14404605096	20972.42935796143	-12993.537064144795	-49098.374384738796	-92972.8717960515	-140791.7678230835	-172348.45526048727	-198517.4276482669	-221438.15827244613
511.0	245423.8397620959	204492.89025718454	187453.7743787124	177733.49095458156	170790.97044040603	165091.0816069349	159946.61957401418	155019.92842288903	150138.45254061464	145211.62191069	142949.2213549892	127597.30018987902	99409.81477867597	61741.23719204837	21816.32120425906	-12262.492592149763	-48398.50272313366	-92058.82071406225	-140291.07797397586	-172048.14767001767	-198354.37819142907	-221384.9141529767
512.0	246492.6868393068	205498.92561351333	188348.33034916967	178590.16440141865	171631.64511380665	165925.22671384003	160778.87209876906	155852.75901950634	150973.4192889689	146050.14725570127	143795.69108076525	128488.09486819315	100363.38339127068	63032.83082754791	22669.121670448105	-11524.272311632289	-47692.63867202442	-91154.50310303032	-139779.43918762426	-171739.18597393762	-198183.46938088984	-221324.4237424956
513.0	247562.91574536797	206509.77883337907	189246.2903660798	179449.99355114857	172475.3994518482	166762.4458019949	161614.21326938347	156688.69402662432	151811.4906449694	146891.73839208484	144645.17532415187	129381.07863617534	101321.04396294316	64303.279162982944	23530.96653455199	-10778.776153519575	-46980.747793009854	-90257.93254524824	-139256.73723888735	-171421.49013106275	-198004.92334109452	-221256.667007785
514.0	248634.5405807908	207525.49727421405	190147.66419090336	180312.97825649485	173322.23687938164	167602.74233719724	162452.6496676747	157527.73923179257	152652.67279893224	147736.40703122082	145497.67935963147	130276.32617264747	102282.83769218385	65556.91770731608	24401.834640985937	-10026.132080659445	-46262.77732511598	-89367.5092645181	-138722.84138520056	-171095.01425847982	-197818.43107135745	-221181.5953095453
515.0	249707.57496203645	208546.13159361418	191052.46376374134	181179.1198509514	174172.1656087354	168446.12488376565	163294.1869757102	158369.925678503	153496.97829239393	148584.16470105597	146353.22759179538	131173.89912591386	103248.81110501004	66796.86846345547	25281.93395373464	-9266.124834181392	-45538.66064823989	-88481.91619607079	-138177.63699853217	-170759.69737054344	-197624.04699337878	-221099.18982061167
516.0	250782.03204427275	209571.7352288666	191960.6929780351	182048.42846119517	175025.19315982764	169292.59782355453	164138.83280080347	159215.19543763503	154344.41368748294	149435.0227303283	147211.8329664119	132073.85567387266	104219.02326573944	68025.51251023286	26171.32735019119	-8498.7698599617	-44808.44428782159	-87600.0793298803	-137620.97525616357	-170415.49521886406	-197421.7265506069	-221009.39600422757
517.0	251857.92454276417	210602.35755221953	192872.36750512195	182920.91093788447	175881.3163599635	170142.16732496832	164986.5930876644	160063.61982990435	155194.98871425143	150288.99231708862	148073.5129495174	132976.25089289225	105193.53380348321	69244.70522325061	27070.12605351652	-7724.018147520255	-44071.99706003448	-86721.06278222514	-137052.49049465166	-170062.33778315794	-197211.4170076652	-220912.2022734197
518.0	252935.26475299388	211638.05985014985	193787.50024653238	183796.5723407806	176740.55062618706	170994.8404521941	165837.47154760582	160915.1850382836	156048.71031210184	151146.09200469198	148938.27328521712	133881.1344770906	106172.40821896767	70455.92318751995	27978.436147387634	-6941.829036504321	-43329.29213371768	-85844.08182868006	-136472.73177691677	-169700.16415732983	-196993.07991346018	-220807.54814501415
519.0	254014.06456961046	212678.89905786805	194706.09015896113	184675.42119218624	177602.89825705154	171850.62040836737	166691.47811606003	161769.898262051	156905.58764117592	152006.30996656383	149806.1358660092	134788.55360448625	107155.72174441218	71660.40207165014	28896.367728790094	-6152.152089396666	-42580.33098012186	-84968.45393720246	-135880.864120459	-169328.9340030559	-196766.6859820204	-220695.39941780304
520.0	255094.33550428163	213724.97825298682	195628.1585902684	185557.4609709908	178468.36747704487	172709.5143425098	167548.61740327236	162627.76422919385	157765.62926109094	152869.68073264888	150677.11047824682	135698.5532953505	108143.57094109445	72859.15533297023	29824.039054497145	-5354.924489010475	-41825.030709349085	-84093.57695050002	-135276.96282696456	-168948.5570577135	-196532.1741268671	-220575.7318156517
521.0	256176.08870253293	214776.23487523553	196553.71366877714	186442.70139255206	179336.9566625717	173571.527232713	168409.0231682363	163488.79351596325	158628.8432088205	153736.2051845864	151551.21313955804	136611.17158123688	109136.0102122798	74053.04507389816	30761.584351576457	-4550.148736451345	-41063.35222164943	-83218.92435790517	-134660.8636251114	-168559.01833909878	-196289.50684411475	-220448.41152444138
522.0	257259.3349596406	215832.86369496695	197482.7617123596	187331.14724290775	180208.67941589578	174436.66637703736	169272.319232311	164352.98898270814	159495.2398912931	154605.89460876514	152428.45501974184	137526.45798779873	110133.18884393093	75242.81346364683	31709.091345029825	-3737.7327768211835	-40295.27887558332	-82344.02480284788	-134032.40621763672	-168160.21959431656	-196037.95573852654	-220313.6740081018
523.0	258344.08473564405	216894.89050035138	198415.31764577574	188222.8031415526	181083.5530798958	175304.93744400062	170138.89225188637	165220.41085728462	160364.82100176346	155478.75783229468	153308.8494729073	138444.42545601114	111135.22137957148	76429.099825805	32666.73415247965	-2917.6384481791174	-39520.744480385736	-81468.44061815296	-133391.4206219318	-167752.0736554843	-195779.55309879268	-220171.21759757283
524.0	259430.34816953685	217962.38924840232	199351.39094638132	189117.6834052736	181961.5387227693	176176.3448298638	171008.62359288277	166090.91427030167	161237.60001964122	156354.808067399	154192.40986814204	139365.1314407821	112142.26171027348	77612.4648305006	33634.62698419002	-2089.8157165067387	-38739.724631153804	-80591.84693219978	-132737.71787474002	-167334.62242208928	-195512.1739269474	-220021.08353074588
525.0	260518.13509269126	219035.43608759547	200290.99212190448	190015.7811452956	182842.6864738758	177050.8956953552	171881.5187144906	166964.68649928132	162113.60661581924	157234.05381710184	155079.14768084435	140288.61315167762	113154.49834962725	78793.40172631224	34612.92150288564	-1254.2177508054301	-37952.16429621179	-79713.83339038509	-132071.0886633147	-166907.67934809113	-195236.4549114252	-219863.24621231027
526.0	261607.4550415662	220114.11418272695	201234.1321887375	190917.1142234501	183726.98800557968	177928.59198378652	172757.58289740083	167841.5943139466	162992.7833209486	158116.50397499464	155969.09661147714	141214.8659028583	114172.14507763745	79972.34888847463	35601.76669687196	-410.7861889900523	-37158.03217885026	-78834.10668202501	-131391.40368605463	-166471.30458542006	-194952.3809096159	-219697.65940850688
527.0	262698.31726974604	221198.50712941802	202180.82197697886	191821.68538243708	184614.51320958126	178809.4490933222	173636.82146574024	168721.73408712778	163875.1968026072	159002.1698039912	156862.20543036453	142143.9566368314	115195.50632877115	81149.6959885619	36601.32969335833	440.5270576084731	-36357.27948978066	-77952.38414141454	-130698.39186997275	-166025.28187436453	-194659.87221843144	-219524.29854796897
528.0	263790.7307593523	222288.70446027498	203131.07233219722	192729.50137648854	185505.07285921142	179693.4533629306	174519.24327286077	169605.08267560438	164760.84111437018	159891.06153418997	157758.54916629987	143075.8976676511	116224.96408723597	82325.7992898667	37611.74394816521	1299.7644843039452	-35549.86373436486	-77068.40768788132	-129991.8491423889	-165569.7247036451	-194358.91094787995	-219343.11372592644
529.0	264884.7042318682	223384.80297869002	204084.8951499369	193640.56845556403	186398.8671680655	180580.63574227592	175404.84988638264	170491.64723708475	165649.74063453238	160783.18547733236	158658.1180702578	144010.72715711786	117261.04348475681	83500.96737900068	38633.21217293359	2166.994829511619	-34735.75803546305	-76181.91277877265	-129271.5413062764	-165104.38581487385	-194049.44679317367	-219154.07280467683
530.0	265980.2461584136	224486.9003588134	205042.30113696252	194554.89338585275	187295.843849182	181470.98101743934	176293.65047123964	171381.43482538243	166541.85501149183	161678.55305566543	159560.93263292755	144948.4474078341	118304.5280871875	84675.4926780833	39665.91136152338	3042.26879064081	-33914.904058276676	-75292.6755620183	-128537.25515410048	-164629.3521053886	-193731.43821602262	-218956.88285338378
531.0	267077.36476950266	225595.10543969314	206003.30229523368	195472.48265525865	188195.98797314637	182364.49465861323	177185.65068843443	172274.44731531542	167437.21821581945	162577.1744738893	160466.97786722175	145889.10603456516	119356.66540768024	85849.63765948848	40710.03327523137	3925.643292983994	-33087.26160398766	-74400.48499637854	-127788.68375203508	-164144.42942995008	-193404.8251321935	-218751.60972794378
532.0	268176.06806431804	226709.5305806629	206967.90824570932	196393.3465086475	189099.32476307923	183261.202715696	178080.8559724819	173170.69664066235	168335.85474139493	163479.05760673422	161376.29063968765	146832.72262748788	120419.78279143502	87023.64340299106	41765.77707789707	4817.170791082026	-32252.799994520086	-73505.1528718379	-127025.6164186293	-163649.68473196973	-193069.56703536242	-218539.44377135183
533.0	269276.3638195285	227830.29653074458	207936.1328257208	197317.47943694083	190005.8564708954	184161.08521674667	178979.2673593039	174070.18617742692	169237.75114234633	164384.21314177586	162288.88073278544	147779.30920133027	121500.05559528689	88197.72301013066	42833.36335558904	5716.914519350743	-31411.469184052025	-72606.48148370109	-126247.69286583434	-163144.88244919566	-192725.62732632435	-218318.61165169114
534.0	270378.2595976794	228957.53216589088	208907.98761676365	198244.8996166621	190915.57993150107	185064.16671092936	179880.89681959816	174972.92402998172	170142.91950492928	165292.64562820716	163204.73717987112	148728.9010194588	122615.5055013359	89372.08542657527	43913.02160922252	6624.932578588661	-30563.219448433374	-71704.29714817205	-125454.67925455415	-162630.12506489438	-192372.94494727638	-218089.7308638913
535.0	271481.7627551799	230091.37751070267	209883.48145517183	199175.61050121626	191828.50874356873	185970.44273404486	180785.74888503447	175878.91628633926	171051.37475134784	166204.3690336117	164123.89259453482	149681.50993364025	123700.5609033659	90546.92319787384	45004.992120482406	7541.283889804035	-29708.030816363404	-70798.44049740635	-124646.18715345819	-162105.1937762936	-192011.48782599345	-217852.76262146013
536.0	272586.8804499104	231231.97450217576	210862.62973454595	200109.61723889958	192744.64538061025	186879.92220341077	181693.8282029074	176788.16768905334	171963.11074254793	167119.389705302	165046.34724209236	150637.16166888707	124773.79816515747	91722.38814011944	46109.533987205476	8466.031757319288	-28845.83999013924	-69888.75232652493	-123821.87740203738	-161570.1125829363	-191641.11886064708	-217607.6943167093
537.0	273693.61964847357	232379.49029645408	211845.44238290653	201046.92791102495	193663.99564116672	187792.60889221082	182605.13954073604	177700.68730168027	172878.1429923006	168037.71866106047	165972.11949046113	151595.8750518027	125841.64221966875	92898.66058400867	47226.92892710114	9399.24016286974	-27976.600016916287	-68975.08350480616	-122981.35252840299	-161024.74928063242	-191262.03668661223	-217354.45849382784
538.0	274801.98713310726	233534.09341915784	212831.94089267333	201987.5460869845	194586.5693841285	188708.50930622072	183519.69087904855	178616.47695418564	173796.4784995988	168959.363914641	166901.20578375974	152557.66818572968	126906.59530697818	94075.8847194647	48357.475633118825	10340.97466451727	-27100.29791973956	-68057.29087790707	-122124.24913207156	-160469.0522457281	-190873.95249098423	-217093.02267824882
539.0	275911.98950828065	234695.96306121245	213822.11397982662	202931.48294849152	195512.3577224288	189627.62863521941	184437.4869636764	179535.54690640816	174718.12263115158	169884.32499650464	167833.62757362213	153522.56052821732	127970.02465043904	95254.20192258398	49501.49385763754	11291.305021525186	-26216.86105475138	-67135.25897743693	-121250.07184079685	-159902.93569228583	-190476.8878531952	-216823.3638611196
540.0	277023.6332069892	235865.31284752587	214815.9953845263	203878.73986740707	196441.38144864741	190549.97054505098	185358.52877830152	180457.9010952111	175643.08357702754	170812.62255487154	168769.3910353508	154490.56946735008	129032.79770823242	96433.73959121149	50659.326129891444	12250.28531053965	-25326.252323819033	-66208.85404719686	-120358.33770795207	-159326.32857687824	-190070.81810526515	-216545.43307515117
541.0	278136.9244967668	237042.36006672983	215813.59244162752	204829.32789383116	197373.63731158557	191475.54087959742	186282.82780063295	181383.54631560924	176571.36658234568	171744.26095997513	169708.50677315125	155461.7126479422	130095.52202065039	97614.62909523895	51831.35396240238	13217.999150549644	-24428.439404136618	-65277.94017312734	-119448.51487816946	-158739.14876908495	-189655.58836760628	-216259.18588080956
542.0	279251.8694854295	238227.34856950256	216814.91672232677	205783.25328644228	198309.13400952332	192404.3433467977	187210.43981832196	182312.48858767684	177502.97934840358	172679.2464046674	170650.9867382053	156436.03719990025	131158.64606496546	98796.9613153688	53017.97993808176	14194.518415107625	-23523.366238312447	-64342.403883649036	-118520.0170347062	-158141.3114535524	-189231.41714555665	-215964.59432118665
543.0	280368.474126566	239420.5429905976	217819.98122171435	206740.51214240832	199247.87549463043	193336.38574040632	188141.21243818125	183244.73363477484	178437.92879882368	173617.58980253272	171596.82966333683	157413.46897996994	132222.51290666955	99980.87177900158	54219.652592366794	15179.89904347161	-22610.99087002437	-63402.10731260991	-117572.17772024567	-157532.73594179412	-188797.98020905635	-215661.61617453513
544.0	281486.74422478856	240622.24302595516	218828.8009611706	207701.12354083278	200189.86761986068	194271.6718613361	189075.3117760049	184180.28776255448	179376.22200692465	174559.29722728452	172546.05783918878	158394.11418119742	133287.4019658288	101166.45457396362	55436.858487816295	16174.235423722363	-21691.268425058748	-62457.07231441629	-116604.2163611924	-156913.33793908684	-188355.35153784498	-215350.21342617646
545.0	282606.68544075574	241832.77721266876	219841.38356807773	208665.0904137816	201135.1149184034	195210.20625548996	190012.6824816158	185119.15631293485	180317.86733633623	175504.3771448704	173498.67325636867	159377.95922533254	134353.53969727142	102353.80452906058	56670.137024192285	17177.609233114985	-20764.157764538657	-61507.04751170013	-115615.4381252114	-156283.023743306	-187903.43743132916	-215030.18462031428
546.0	283728.3032959814	243052.51768744705	220857.74804411727	209632.41940217913	202083.62389451617	196151.9957336635	190953.33752040856	186061.34541726846	181262.8655421172	176452.83735837805	174454.68636420195	160365.0207521543	135421.11399991732	103543.01461112499	57920.122196208395	18190.065220762277	-19829.607741181215	-60551.987285598414	-114604.81479087111	-155641.7140730418	-187442.22196376638	-214701.96102528519
547.0	284851.6031774386	244281.88136809936	221877.9057356225	210603.1122221941	203035.3973680801	197097.042194981	191897.28517394533	187006.86144862793	182211.22843940798	177404.68612801793	175414.10805297177	161355.30645712197	136490.28839213116	104734.17515235921	59187.371961572266	19211.719311155495	-18887.574842557136	-59591.78910324664	-113571.24866570707	-154989.30833110935	-186971.62872062973	-214365.0552562346
548.0	285976.59034197056	245521.35144238058	222901.87074291284	211577.18183783366	203990.44115250948	198045.84210871375	192844.5125831216	187955.71093610095	183162.96243542153	178359.93112020084	176376.9456084576	162348.83915808355	137561.20147102088	105927.36728041011	60472.7422543494	20242.646068698377	-17938.005756232073	-58626.37458412885	-112513.56157033547	-154325.74072860566	-186491.61883006262	-214019.559950053
549.0	287103.26992051804	246771.46340106492	223929.65710571787	212554.63063598087	204948.7613881454	198996.93312434235	193795.04442475963	188907.89985509333	184118.07456460944	179318.5816267559	177343.20779977593	163345.63033275725	138633.97345280915	107122.67209037568	61777.04643625155	21282.932784878532	-16980.87188995164	-57655.64307054499	-111430.22664822754	-153650.88347789308	-186002.1025066441	-213665.44437239156
550.0	288231.64692217234	248032.87056410732	224961.27886781615	213535.46710919117	205910.36180478637	199951.78511086025	194748.87857987592	189863.42364676387	185076.56421738394	180280.64074683774	178312.9037189792	164345.69032491258	139708.71314908005	108320.1678294017	63101.25322390994	22332.668083016004	-16016.095541104209	-56679.5091992527	-110319.51540926914	-152964.65343199356	-185503.14605175867	-213302.6591756309
551.0	289361.7262380627	249306.32363980205	225996.75156044087	214519.69682659823	206875.24856207607	200909.91972477583	195706.01951556487	190822.3009421654	186038.44643473896	181246.12185573118	179286.04225790018	165349.03647763125	140785.51704154475	109519.92456391611	64446.52083248267	23391.95496711787	-15043.665675994707	-55697.88773473335	-109179.30600705254	-152266.94951636688	-184994.57022255694	-212931.1733934154
552.0	290493.5126450865	250592.72285720962	227036.0854909937	215507.327236277	207843.42665419535	201871.3310797658	196666.47402342426	191784.53442145287	187003.72412867233	182215.02511918236	180262.63108687708	166355.680620144	141864.4711909636	110722.01913917344	65814.03249774725	24460.88379536633	-14063.510667025985	-54710.6929319342	-108006.90932595503	-151557.66202282475	-184476.36464337067	-212550.95469917962
553.0	291627.0108094899	251893.17141584918	228079.2996398649	216498.36126638626	208814.89950847893	202836.03486353485	197630.24547070637	192750.1258745598	187972.40500427925	183187.3653105382	181242.6788087231	167365.6355931853	142945.65173306802	111926.52062489098	67205.46571497436	25539.499073470826	-13075.580054396065	-53717.86059631925	-106798.93407222372	-150836.4342194507	-183948.4767738775	-212161.94613523653
554.0	292762.2252903059	253209.04039538535	229126.40765193512	217492.80936850858	209789.67381123352	203804.02670076248	198597.34099576957	193719.0842900167	188944.49191232066	184163.14577586047	182226.1947008523	168378.91389215665	144029.13156454737	113133.50012369541	68622.63502098789	26627.979330646223	-12079.830474379589	-52719.25035215146	-105550.79643421265	-150103.99681690708	-183410.85817908298	-211764.1235079189
555.0	293899.16054265737	254542.09232065448	230177.42483063147	218490.6766103994	210767.75654810376	204775.31685092676	199567.76188081107	194691.41427247538	189919.9964997503	185142.37398472792	183213.18540970422	169395.52802503	145114.97570375015	114343.01963175833	70067.84077857251	27726.404857833462	-11076.20602199965	-51714.91952036257	-104256.06056206592	-149359.3696138123	-182863.43850735133	-211357.38958232023
556.0	295037.82092093077	255894.67379303125	231232.3670420532	219491.97040255	211749.14236828865	205749.90996751585	200541.5170040446	195667.12217315525	190898.92047553693	186125.0587882522	184203.65974466724	170415.49079561137	146203.24304221114	115555.14896992847	71543.97292351176	28834.88538643584	-10064.66438309534	-50704.67694351752	-102904.94084306079	-148602.7013023598	-182306.183874242	-210941.8420973349
557.0	296178.2106818275	257270.07500288595	232291.24821025878	220496.69457003666	212733.84903012807	206727.80938860148	201518.6092285133	196646.20951636627	191881.26794803026	187111.20928762815	185197.62641185534	171438.81041480985	147293.98773317493	116769.95907190646	73054.8991202667	29953.537102105212	-9045.14270590234	-49688.46371064003	-101480.60649726313	-147833.9747322608	-181738.98157281923	-210517.27022277215
558.0	297320.3339872975	258673.22207236334	233354.1090183935	221504.85820739018	213721.88773150352	207709.01954357768	202499.0439575806	197628.68475762988	192867.05090146404	188100.82319280988	186195.09253874872	172465.5024252749	148387.26336198213	117987.51717237913	74605.4015069163	31082.4644078695	-8017.597234422225	-48666.24129953177	-99946.4592183099	-147052.98239207384	-181161.8926283616	-210083.78517029516
559.0	298464.1949073618	260112.44012307783	234420.89713811103	222516.46641469456	214713.22440633836	208693.54638376686	203482.82475803344	198614.55301016849	193856.27307276285	189093.91680558608	187196.06630783476	173495.57738108252	149483.11758463288	119207.89300977867	76203.16671369987	32221.80536968517	-6981.9638831701595	-47637.9020364678	-98106.82082511473	-146259.61571632326	-180574.76163850952	-209641.229255529
560.0	299609.7974228287	261604.93966388638	235491.69729115174	223531.52676353598	215707.90450445825	209681.3936751398	204469.95894582733	199603.81890473218	194848.9383537919	190090.49507919498	188200.55520169617	174529.05340063994	150581.5931465841	120431.2503150859	77859.6272679955	33371.687825967674	-5938.203163499944	-46603.45214522729	-96383.66280843562	-145453.77754595515	-179977.54728397442	-209189.61678229482
561.0	300757.1454279077	263220.91284822964	236566.50637177177	224550.044661326	216705.92427951517	210672.56196335942	205460.44726434012	200596.4885194199	195845.0799868178	191090.56097950262	189208.57043551526	175565.91816421007	151682.733169132	121657.40238297687	79595.7395242331	34532.244722624775	-4886.242306135711	-45562.74275753944	-94842.2735270434	-144635.3117038008	-179370.13777037355	-208728.89116701134
562.0	301906.2427327274	264877.2214493373	237645.33183458133	225572.02670213496	217707.2736187916	211667.0608348649	206454.29767968692	201592.56422906095	196844.62769197047	192094.12626004076	190220.1112862182	176606.20588746248	152786.57985153672	122886.701442817	81463.33040748938	35703.60820293403	-3826.0414832828683	-44515.73242135509	-93377.02293987141	-143804.0880487447	-178752.67516852333	-208259.0081735924
563.0	303057.09306575987	266387.6399442344	238728.20106328285	226597.48366541383	218711.97099858813	212664.89317085466	207451.51457520045	202592.0565504293	197847.66356256054	193101.19465765072	191235.18969713495	177649.91927119647	153893.17988652003	124119.15009617351	83651.15836922207	36885.9358517768	-2757.525019474793	-43462.35386335658	-91958.91956821166	-142959.968333393	-178124.88304246648	-207779.9411832185
564.0	304209.70007615746	267849.46544065373	239815.12987637665	227626.41048155996	219720.02102704858	213666.0633980363	208452.10268539606	203594.9637635704	198854.16676370444	194111.774374482	192253.818723724	178697.07087595577	155002.52575117158	125354.86273859738	85570.67893802168	38079.37977288279	-1680.658230959787	-42402.558665489894	-90573.76198053703	-142102.81896610075	-177486.7809693796	-207291.63182466978
565.0	305364.0673360042	269281.20767887833	240906.13275290036	228658.8297026118	220731.4135481599	214670.57739429423	209456.06293188268	204601.29600739293	199864.14359272778	195125.87165783645	193275.99560920228	179747.66411934223	156114.6979632041	126593.95371532059	87357.38543424167	39284.09803643625	-595.3575736107887	-41336.2641492245	-89212.96757319453	-141232.4824257912	-176838.31757969735	-206794.0463671874
566.0	306520.1983424872	270691.5035828351	242001.23187385104	229694.73041902157	221746.17112893745	215678.43585390618	210463.4140331492	205611.05904745604	200877.59993765186	196143.4964181184	194301.73453114487	180801.71555633628	157229.71106568974	127836.58769942168	89074.88710184753	40500.26029222738	498.42169546039077	-40263.41281796625	-87871.24752353114	-140348.7900196946	-176179.41008899192	-206287.14144353487
567.0	307678.09651999007	272085.39039343	243100.44471236336	230734.1328211109	222764.289706374	216689.64465254947	211474.1315476846	206624.2501857845	201894.54131089654	197164.64411000902	195331.04167617447	181859.23376935854	158347.59574964238	129082.95458079144	90746.30583539853	41728.08472716459	1600.886673746223	-39183.932279138826	-86544.21385997068	-139451.60362944077	-175510.0006216651	-205770.86636728875
568.0	308837.7652221126	273466.173118562	244203.791336769	231777.03851997305	223785.77583026415	217704.20776055456	212488.2419874771	207640.8832116572	202914.9751069768	198189.3291947842	196363.92326849262	182920.22580544153	159468.382700202	130333.33357563961	92383.83910211315	42967.64569823799	2711.690352678008	-38097.78950825421	-85228.96460237034	-138540.7433427411	-174830.03788473178	-205245.18469238933
569.0	309999.20773362	274836.18734078563	245311.29074561823	232823.4544141697	224810.6316903734	218722.13041632276	213505.75761702546	208660.95830017672	203938.90117579562	199217.55983271365	197400.3866626851	183984.70356651687	160592.10243038525	131588.01699482198	93995.03911099117	44219.2556552593	3831.30685553723	-37004.89058608911	-83923.1599485788	-137616.04143858876	-174139.44020479335	-204710.05189930298
570.0	311162.4272723239	276197.170696102	246422.96632570503	233873.38687902916	225838.86828669655	219743.4164344804	214526.65035533163	209684.48211262768	204966.329818565	200249.33931751014	198440.43821574596	185052.70055868253	161718.7626743682	132847.62167489302	95585.04345512306	45483.08837791177	4959.6608767059515	-35905.18535268167	-82624.9179935864	-136677.30620577204	-173438.14978184534	-204165.44628438423
571.0	312327.42699089844	277550.46585169656	247538.83094481518	234926.84292494977	226870.47786469082	220768.0705263557	215550.9557503861	210711.4555336403	205997.26642191494	201284.67466998877	199484.08597149767	186124.15310119072	162848.40959163388	134113.07556059072	97157.5693239414	46759.36834015761	6096.824862843787	-34798.62612665759	-81332.68830944109	-135724.35552017787	-172726.1085090096	-203611.25005279353
572.0	313494.20997863443	278897.1409073177	248658.9123241403	235983.8287144829	227905.47507187666	221796.0949596732	216578.66400402557	211741.88784079687	207031.71666062856	202323.57179892316	200531.3359623949	187199.15096676117	163981.0603147602	135386.4701705015	98715.42987205065	48048.32961920241	7242.86746822967	-33685.13172017055	-80045.22427447623	-134756.99113460165	-172003.23562175845	-203047.50226267974
573.0	314662.7792631338	280238.06537330116	249783.23060588652	237044.3499608156	228943.86211900203	222827.50923221774	217609.78346053054	212775.7852162797	208069.67923957398	203366.0499947814	201582.19512717883	188277.65003011146	165116.73855723193	136678.41208208742	100260.81987268891	49350.22428996762	8397.861411799735	-32564.6556555134	-78761.40808978619	-133775.00020907354	-171269.4615655761	-202474.10360954423
574.0	315833.13781194674	281573.9604954091	250911.8084403932	238108.41560324893	229985.6411193725	223862.27328333096	218644.3167166469	213813.18953746813	209111.16750571443	204412.07616262164	202636.67122874633	189359.6898880082	166255.46434816928	137969.3458515441	101795.50734417979	50665.34898635745	9561.876967687334	-31437.125381468504	-77480.3237342498	-132778.16672919807	-170524.73656688747	-201891.0683687036
575.0	317005.28853415407	282905.43391450547	252044.67045209007	239176.0292331442	231030.8190021287	224900.43560205214	219682.26826438104	214853.97582069124	210156.18337750356	205462.8455290894	203694.7711691073	190445.27279513612	167397.261771627	139246.2621576149	103320.93662188994	51993.93295043509	10734.990018409328	-30302.489791439613	-76201.1599686502	-131766.2617995295	-169768.97772759915	-201298.28996190696
576.0	318179.2342818972	284233.00431720715	253181.829510513	240247.20044046364	232079.39904797584	225941.98480287165	220723.6418469797	215898.2855095311	211204.74241220107	206514.90052486106	204756.49565509675	191534.39701125977	168542.15055414854	140518.81322911137	104838.30946292149	53336.327394390304	11917.277261536568	-29160.696134867787	-74923.19189086591	-130739.04235632252	-169002.09576676693	-200695.7527900777
577.0	319354.9778518573	285557.11944704707	254323.3213662558	241321.9340632914	233131.3845697624	226986.9248552585	221768.4424508809	216946.07330474412	212256.81954701786	207571.69539736322	205821.858861927	192627.07828690804	169690.1548099941	141789.28725219186	106348.64814091683	54692.88112122542	13108.822595199104	-28011.679936400615	-73645.83142083825	-129696.254214007	-168224.03734202014	-200083.4010293563
578.0	320532.5219866864	286878.16956999607	255469.16708192998	242400.23855666385	234186.7841406874	228035.2599607004	222816.6719182189	217997.34576974384	213312.45417214627	208632.09745195133	206890.86413083313	193723.32494269623	170841.28298192384	143058.81850246072	107852.8097143154	56063.91416652332	14309.697349898168	-26855.37085550325	-72368.48812934989	-128637.62754192756	-167434.72591708647	-199461.19778135756
579.0	321711.86937639146	288196.49774269573	256619.3906252504	243482.1199801981	235245.59294842352	229087.00680595735	223868.33610283065	219052.10761645687	214371.63151412754	209696.0889875353	207963.51759419448	194823.1375468136	171995.57045668355	144328.1043636409	109351.5567182136	57449.85322502203	15519.9963726399	-25691.718052637996	-71090.64948192064	-127562.87766540312	-166634.07565461262	-198829.08634928218
580.0	322893.02265967417	289512.40777866746	257774.0191527729	244567.58132296198	236307.82274530866	230142.1298662921	224923.44040962405	220110.37106855912	215434.36113415676	210763.70043523525	209039.82630203167	195926.53430079017	173153.0088401522	145597.61128057595	110845.53835168041	58851.10779883078	16739.798769259476	-24520.66103581997	-69811.93506991677	-126471.68949987151	-165822.03703897248	-198187.02463407093
581.0	324075.9844252276	290826.17052291275	258933.0784894048	245656.63418914814	237373.49492505187	231200.67182657344	225981.9841711503	221172.11548629098	216500.65451950085	211834.916580111	210119.81751133545	197033.51948348575	174313.64255074805	146867.69895351908	112335.32821102982	60268.153219860746	17969.19861742831	-23342.135406253685	-68531.86327298894	-125363.69008665066	-164998.49643222702	-197534.95799444313
582.0	325260.75721299165	292138.0288609009	260096.59632493122	246749.28568285605	238442.5553574975	232262.62391850929	227043.97307951117	222237.37086022014	217570.5047538544	212909.7565581653	211203.43369268315	198144.10017510998	175477.47671690397	148138.63827941706	113821.43244710148	61701.485916127975	19208.278865691274	-22156.090248809254	-67250.07291878108	-124238.7285728199	-164163.39953072963	-196872.8542045293
583.0	326447.3435153686	293448.20176540466	261264.6009407016	247845.53912430856	239515.06670226355	233327.99243525346	228109.41314253863	223306.13138844082	218643.92472230268	213988.22356834187	212290.74410693307	199258.30398760445	176644.53007345757	149410.6489478528	115304.30169183982	63151.6866805866	20457.144715488423	-20962.454239636892	-65966.22860823164	-123096.22446816729	-163316.6498070642	-196200.6528063838
584.0	327635.74577840086	294756.88760135643	262437.121511184	248945.40038171445	240591.01369656954	234396.79607678333	229178.30640590805	224378.40255568523	219720.91720254393	215070.3238844293	213381.7370406598	200376.07598601584	177814.82523714143	150683.91053584035	116784.33896235199	64619.365954913315	21715.893883495883	-19761.177836314717	-64680.02340511192	-121935.8507407385	-162458.1643018166	-195518.30219897674
585.0	328825.96640291176	296064.2668511057	263614.1881555981	250048.88231349993	241670.4008773967	235468.9719156811	230250.65902737627	225454.1917928424	220801.48719576438	216156.05822626603	214476.41097603805	201497.48770876208	178988.3575854819	151958.57918455382	118261.89861854434	66105.22653761593	22984.62416969455	-18552.191194488434	-63391.14956238371	-120757.17913927417	-161587.8795221201	-194825.76663614158
586.0	330018.0077456108	297370.50438162265	264795.8317605061	251155.98565297527	242753.2287028836	236544.5990144204	231326.46778094608	226533.49243231004	221885.63950863827	217245.43665996206	215574.789523053	202622.52548040738	180165.15890080694	153234.78379788832	119737.3061065817	67610.05732384854	24263.442762845254	-17335.435100400995	-62100.02864908968	-119559.73557170114	-160705.6821901042	-194122.9783137103
587.0	331211.87212016544	298675.7513458544	265982.1020826487	252266.72087646273	243839.50472533103	237623.65096756542	232405.74137524675	227616.31957433865	222973.3777559351	218338.4652939394	216676.84249806934	203751.1943364923	181345.24208298948	154512.64642561084	121210.86039024184	69134.73869105289	25552.460130540363	-16110.845209511812	-60804.34341941384	-118343.01302721904	-159811.49771951768	-193409.91367723583
588.0	332407.5617982397	299980.14678904245	267172.9802897321	253381.0945248498	244929.2325399803	238706.1349649129	233488.4854983672	228702.67718911258	224064.70693736346	219435.14327434092	217782.61416267097	204883.50354460892	182528.61914756606	155792.2683754039	122682.8128293259	70680.28713675274	26851.78477556241	-14878.376823790488	-59505.93008550274	-117106.4789835178	-158905.22539360507	-192686.49648532434
589.0	333605.0790105014	301283.8190149909	268368.55277971126	254499.1178135035	246022.41501399103	239792.05327027978	234574.69795684627	229792.5558888702	225159.63179039065	220535.4764527672	218892.0873868077	206019.46086488653	183715.30397355623	157073.73829020106	124153.41560522554	72247.86669101386	28161.543658860144	-13637.93230536516	-58203.87328050163	-115849.49771388341	-157986.78942377388	-191952.67782457173
590.0	334804.425947599	302586.8867554173	269568.8420963773	255620.7836137999	247119.05690370398	240881.40965843105	235664.38659696138	230885.9738799432	226258.15655803605	221639.47649485024	220005.27840941472	207159.06826299938	184905.30979625374	158357.1444019664	125622.87716857769	73838.84072107065	29481.867104022647	-12389.474933580204	-56897.94480057282	-114571.40615747898	-157056.01282348123	-191208.4358061225
591.0	336005.6047611091	303889.460176566	270773.8719761883	256746.11197413498	248219.16090762735	241974.20372774085	236757.5525139665	231982.92957199298	227360.2875011204	222747.14566596178	221122.1901196009	208302.33766392636	186098.65438329108	159642.55993169264	127091.40122553066	75454.81444500573	30812.863730618963	-11132.93176185619	-55587.969892041816	-113271.44849025935	-156113.00393607852	-190453.68360689364
592.0	337208.6175644561	305191.6417503719	271983.6937968576	257875.10788775684	249322.7342059253	243070.45207998148	237854.2131845554	233083.4278375899	228466.02371991728	223858.49442213168	222242.8287425539	209449.27439240005	187295.34091279528	160930.0549413145	128559.16895360855	77097.71852824226	32154.66768754809	-9868.235222439806	-54273.75788166374	-111948.80040465633	-155157.46908979793	-189688.37710227503
593.0	338413.4664338039	306493.5270121657	273198.343024713	259007.7758957215	250429.77284444196	244170.13053806886	238954.38435219377	234187.47170071307	229575.37387573236	224973.506327855	223367.19857521827	210599.89038838365	188495.38774335742	162219.69548379869	130026.3368951492	78769.91120861552	33507.44145705481	-8595.325759658474	-52955.129348287184	-110602.51444633724	-154189.3631255282	-188912.4816441876
594.0	339620.15340892266	307795.2052227628	274417.8610278086	260144.1236016273	251540.2870217291	245273.2688011253	240057.954232742	235295.06356860948	230688.3425501914	226092.2080919239	224495.30184858292	211754.1744871253	189698.80887368688	163511.5374832354	131493.06033304738	80474.35426269111	34871.32307689864	-7314.125078641169	-51631.90940989461	-109231.50982639042	-153208.5923594708	-188125.91761385894
595.0	340828.6804940286	309096.7599495185	275642.2933637801	261284.1628343635	252654.286246145	246379.8566313273	241165.06798322315	236406.2132574048	231804.93385776057	227214.59864866172	225627.14937608776	212912.15151438979	190905.6142252885	164805.64080922204	132959.47660534276	82214.86338323064	36246.45994390373	-6024.575058040908	-50303.95338294667	-107834.55067893089	-152215.0434067729	-187328.64769362367
596.0	342039.04965860106	310398.269578344	276871.6770299385	262427.89151276456	253771.75364890147	247489.90338127862	242275.67317628846	237520.91300317695	232925.1459205081	228340.6824927292	226762.75153321706	214073.8219925529	192115.81724102015	166102.05317741935	134425.70501391595	83996.523851985	37633.0267181698	-4726.602165524149	-48971.09459065739	-106410.21082721296	-151208.6035215722	-186520.61069084797
597.0	343251.26283817476	311699.80776661297	278106.0675032457	263575.3251505757	254892.71132447873	248603.4087703797	243389.77823788123	238639.1836816036	234048.99054174972	229470.46444686502	227902.09376692562	215239.1914268858	193329.42265424665	167400.82280091947	135891.86338129884	85826.57515753189	39031.174270815914	-3420.1330587369157	-47633.1908964389	-104956.78546533175	-150189.16435170872	-185701.7584381448
598.0	344465.3219351103	313001.4438452225	279345.54922974063	264726.4691607206	256017.15824707807	249720.37568793682	244507.38163376658	239760.99820197982	235176.46892717533	230603.94924420107	229045.200827891	216408.2638538327	194546.44929102948	168702.00080309098	137358.0500009331	87716.01917869586	40441.106250533485	-2105.1003272766247	-46290.097504123405	-103472.24752362142	-149156.6069562669	-184872.01486380177
599.0	345681.22881934216	314303.2431767275	280590.05660035426	265881.3280245174	257145.09744350857	250840.80930180475	245628.49026805625	240886.3921388729	236307.58526415162	231741.1401753343	230192.06693918974	217581.04913776933	195766.90628880585	170005.62475338439	138824.36185073858	89683.79396530008	41862.996343703824	-781.4285293534631	-44941.680535555584	-101954.12482246244	-148110.76890712348	-184031.3466390163
600.0	346898.9853291054	315605.26747536846	281839.76006336545	267039.9124968861	258276.5315792454	251964.71132076313	246753.10535062692	242015.3538466181	237442.34164967792	232882.04477687398	231342.70415280815	218757.55242728663	196990.8008943607	171311.73765161075	140290.89514534996	91771.1219199028	43297.05168127001	550.9588706921786	-43587.8133965662	-100399.30422874482	-147051.66526437225	-183179.68086967804
601.0	348118.5932716427	316907.5750939112	283094.677861448	268202.2293517733	259411.4653832562	253092.08282507176	247881.22918864377	243147.88971793023	238580.7461755161	234026.66290000005	232497.11411220205	219937.77711365707	198218.14681758318	172620.37688237577	141757.71835107022	94198.797749224	44743.52972664335	1892.1428900021128	-42228.36555028905	-98803.76768672862	-145979.02863278845	-182316.97069678188
602.0	349340.0544238908	318210.221281479	284354.86509868986	269368.2861120858	260549.90266175696	254222.92335979902	249012.86646142285	244284.0279538965	239722.7990517539	235175.00323185837	233655.30244019703	221121.73164919714	199448.95107716825	173931.58010218508	143224.91316573694	96494.180642377	46202.51167023479	3242.183289553039	-40863.214548553806	-97162.11552381446	-144892.7628508294	-181443.14735886583
603.0	350563.3705331483	319513.2584159377	285620.38750968705	270538.09032303473	261691.84283095508	255357.244094461	250148.01804094165	245423.69732190212	240868.50231686886	236327.1300820731	234817.27349952605	222309.42110839908	200683.22638163128	175245.38336353042	144692.60068136547	98576.4976897767	47674.40566871059	4601.177844006801	-39492.24374387431	-95466.69019577967	-143792.74582646694	-180558.1322911136
604.0	351788.5433177249	320816.7362138879	286891.31236006774	271711.65022747975	262837.29443703475	256495.0433827836	251286.6884715331	246566.97104425068	242017.86750984789	237482.8927861583	235983.03435948258	223500.85148170797	201920.98236100737	176561.81913969645	146160.8976254014	100567.19722701056	49159.370861459174	5969.202870566631	-38115.336412096396	-93705.70049673098	-142678.81850869302	-179661.9330430939
605.0	353015.574467573	322120.70192088553	288167.69791521254	272888.97134936124	263986.2575803974	257636.3234447498	252428.8773463571	247713.83395578974	243170.88768464737	238642.39646342729	237152.59679670326	224696.02620022558	203162.22910530027	177880.91878303007	147630.12544287904	102499.3057678151	50657.72206412256	7346.347582139191	-36732.380552070914	-91858.43634024495	-141550.88310091116	-178754.4181902213
606.0	354244.4656449016	323425.20048415667	289449.626830968	274070.06475204875	265138.7377959519	258781.08838705946	253574.5906056962	248864.28714578194	244327.57362630233	239805.660583548	238325.93461217615	225894.95296045011	204406.9703690468	179202.71397857723	149102.32360833144	104388.94991603366	52169.73427738971	8732.695370476576	-35343.26612072624	-89877.8233026361	-140408.74143613724	-177835.55277418985
607.0	355475.21848477423	324730.27470976487	290737.1731675992	275254.9369536438	266294.73556699057	259929.33916917408	254723.8298618888	250018.33127334513	245487.93135484494	240972.67021105165	239503.08647021302	227097.63743717695	205655.22554405843	180527.23364435037	150571.93043992855	106245.7171173332	53695.73784863012	10128.337179510621	-33947.89254576014	-87530.15366115922	-139252.24703705672	-176905.26347898447
608.0	356707.8345956899	326035.9654059358	292030.4172973012	276443.5969834244	267454.2565798391	261081.07867654145	255876.60013000338	251175.9711721412	246651.95289293042	242143.42659109453	240684.04487925986	228304.08253008872	206906.98789021018	181854.50253346527	152038.71692713353	108075.98608610692	55236.06315897737	11533.357477517042	-32546.15933018131	-85400.85895341617	-138081.24687463534	-175963.49060341017
609.0	357942.3155601494	327342.311514023	293329.44719039765	277636.05033185397	268617.3068494514	262236.3090674442	257032.8957523012	252337.2085717699	247819.6531300967	243317.9353954775	241868.81475653275	229514.29695196112	208162.27924817236	183184.55195765762	153504.4241915251	109884.24481583358	56791.07715057803	12947.861960877548	-31137.918718905305	-83448.2980316251	-136895.5633998718	-175010.17079472146
610.0	359178.66293520556	328649.35022841196	294634.35191437835	278832.3088774985	269783.87853269593	263395.0324479917	258192.75773613062	253502.04790033968	248991.03498949952	244496.1958381428	243057.3998344097	230728.28348256345	209421.10377656063	184517.40644839653	154969.67133246077	111673.87454369437	58361.18457282527	14371.929935804219	-29723.129219704948	-81577.58164283069	-135695.02392844856	-174045.23110420245
611.0	360416.878253	329957.1171065022	295945.2312779516	280032.37886399333	270953.98567377415	264557.2526551428	259356.094552331	254670.49063887185	250166.0929554108	245678.2179439461	244249.80560746323	231946.0580263489	210683.47155071082	185853.09042365177	156434.828881163	113447.40716764115	59946.818334394484	15805.676901013532	-28301.66559005878	-79758.78515999304	-134479.44791980612	-173068.62500970473
612.0	361656.96302128443	331265.6461697662	297262.18946379307	281236.26953862	272127.6288459894	265722.97572323616	260523.0004584083	255842.615692097	251344.8342449251	246864.00549456527	245446.03559781075	233167.5872040406	211949.38856984794	187191.62771490618	157900.1626842856	115207.08546418685	61548.45684101316	17249.205149179965	-26873.4330503855	-77976.7551529883	-133248.63901974948	-172080.26851487125
613.0	362898.9187239295	332574.96999676933	298585.3384278971	282443.98896273517	273305.01173813327	266892.18976872833	261693.44814626215	257018.2005756674	252527.2660280843	248053.55627638754	246646.0946505208	234392.9213495106	213218.86346093082	188533.04210079182	159365.88012123876	116954.38535242307	63166.623688809224	18702.61884076777	-25438.32346259104	-76222.30535108596	-132002.76823375514	-171080.07093339332
614.0	364142.7468214195	333885.1198089284	299914.79994154396	283655.5458895826	274485.5307726527	268064.9085279882	262867.43468280707	258197.47010135703	253713.39054419546	249246.89032849818	247849.98742391728	235622.04546957542	214491.90391227926	189877.35596586874	160832.1572997144	118690.73834052379	64801.894654286036	20166.050694168778	-23996.270890431304	-74489.25304027146	-130740.524271601	-170067.97411187773
615.0	365388.44875133486	335196.1255497021	301250.69899834716	284870.9509585049	275669.79476764286	269241.1350006444	264044.9667114329	259380.35524962703	254903.20618228876	250443.96419002052	249057.71723920509	236854.9663299721	215768.51856690692	191224.59088937473	162299.13122349235	120417.27921378036	66454.90896922664	21639.55979258049	-22547.15382201958	-72773.15136955341	-129462.78576365567	-169043.9361477152
616.0	366636.0259288217	336508.01595782524	302593.1798748998	286090.20869454695	276857.60865103186	270420.8648927689	265226.0493229097	260566.85793601867	256096.71997322683	251644.83725119318	250269.2883687499	238091.68892369978	217048.71225822644	192574.76561010245	163766.9412622724	122134.97387393814	68126.39056957391	23123.321170958574	-21090.888324445463	-71070.65001996164	-128168.95842734328	-168007.84968903603
617.0	367885.4797470498	337820.8186351345	303942.3934037152	287313.33166284236	278048.9694025997	271604.1039762145	266410.6737857929	261756.98048595927	257293.95179268176	252849.49031540184	251484.71154389688	239332.22132598812	218332.4949401149	193927.90634757656	165235.7054595245	123844.61666842806	69817.14030299312	24617.44803838973	-19627.37872094731	-69379.15301131451	-126858.78680374543	-166959.65842091828
618.0	369136.81157765846	339134.56010947254	305298.50375513633	288540.3289768916	279243.8839473246	272790.8531520131	267598.8533520843	262950.72338909376	258494.8543881072	254057.92892679726	252703.9705034175	240576.55852323343	219619.87314798008	195284.0223793436	166705.52313508707	125546.89754246373	71528.07222633628	26122.053760065755	-18156.5338681484	-67696.49271458981	-125534.26107419957	-165899.27120540186
619.0	370390.0227711914	340449.265893106	306661.6913981093	289771.2100457444	280442.3540356213	273981.11559962615	268790.58346758457	264148.0915932493	259699.47545739947	255270.15672408807	253927.0897644315	241824.71368676607	220910.8522476989	196643.14001550485	168176.49302584818	127242.39484724554	73260.22562480619	27637.29184768407	-16678.256593283848	-66021.02025899396	-124188.44000879105	-164826.60573883832
620.0	371645.11465752055	341764.96053704876	308032.15218567604	291005.98444055277	281644.3833072822	275174.89017340256	269985.87866911164	265349.08456646826	260907.80814152738	256486.17528920627	255154.06748755526	243076.6891985122	222205.440692262	198005.2763745354	169648.70743097563	128931.58729186322	75014.80487685098	29163.299171829072	-15192.463751532661	-64351.26673957205	-122827.6745859835	-163741.61561620748
621.0	372902.08854625904	343081.66768163955	309410.1067774934	292244.65835440444	282849.9815569526	276372.1815134238	271184.7115853647	266553.72756508674	262119.86688769568	257705.9905120177	256384.90615201837	244332.4876426903	223503.64541942906	199370.44914387565	171122.24476704717	130614.8728461244	76793.20495528996	30700.221910452354	-13699.054923771648	-62686.008244937286	-121449.47539531265	-162644.12901912467
622.0	374160.9457271642	344399.41010369227	310795.78720425325	293487.2460964062	284059.13115161774	277572.9898218594	272387.1174739235	267761.9615950909	263335.61877252674	258929.6076268738	257619.61162347253	245592.11336246078	224805.47172578116	200738.67328715042	172597.1844619328	132292.5743867997	78597.08418787608	32248.224325644085	-12197.940015023632	-61024.18987229379	-120053.49638006464	-161534.2302068841
623.0	375421.68747053045	345718.2097604964	312189.4682609831	294733.7558503923	285271.8475553745	278777.3167842159	273593.07114882197	268973.84765027114	264555.08617352304	260157.02161373603	258858.18221044648	246855.5774294273	226110.9281082181	202109.96868651028	174073.59836424104	133964.91819818236	80428.42858221487	33807.44895919581	-10689.027111630072	-59364.90197364718	-118639.40181724541	-160411.68790772976
624.0	376684.3150275721	347038.08783093264	313591.44466825144	295984.1977742489	286488.1412942128	279985.164167808	274802.59310429014	270189.37256120855	265778.28465131833	261388.24198376015	260100.6273994507	248122.86933636433	227420.01702369016	203484.34920171215	175551.55437657988	135631.54777759349	82289.68404146924	35378.11314566946	-9172.214380866848	-57707.334302638366	-117206.82290536747	-159276.45957298833
625.0	377948.8296307976	348359.0647539282	315002.0527615588	297238.58280488965	287707.9996871818	281196.5333945789	276015.6758066118	271408.5298734484	267005.20098946086	262623.2735207714	261346.94839771473	249394.02153305273	228732.74795107613	204861.83037745435	177031.11985067173	137293.98061475967	84183.77991611551	36960.363909598964	-7647.4202986715245	-56050.78107722249	-115755.36105728429	-158128.45632057753
626.0	379215.2324943735	349681.1602644654	316421.6744379918	298496.92105513933	288931.43571495626	282411.4323370347	277232.3242562203	272631.32487732684	268235.8413377601	263862.114080845	262597.18150714436	250668.98172887068	230049.12630588986	206242.42790985308	178512.35231155436	138950.57062972855	86114.71047446295	38554.38797005918	-6114.538381422812	-54394.60407673963	-114284.60406965425	-156967.58233689144
627.0	380483.52481448086	351004.39342733234	317850.7546418159	299759.2247145117	290158.44819461665	283629.84341800853	278452.5379369199	273857.76188447536	269470.2131958812	265104.77145627775	263851.23277450586	251947.80964939168	231369.15494162982	207626.15725474164	179995.31259405793	140601.3702220443	88087.61393062846	40160.40720698552	-4573.469609616965	-52738.2435531583	-112794.0533157104	-155793.70104053454
628.0	381753.7077696617	352328.78266878973	319289.83360470267	301025.5019608458	291389.04083960917	284851.7887078009	279676.3189239352	275087.8441404292	270708.3097137759	266351.2451310352	265109.2018083546	253230.49173170442	232692.8448698589	209013.02947108197	181480.05350925366	142245.1830400863	90109.75467352197	41778.6366693147	-3024.1365527253947	-51081.158055674576	-111283.30034842656	-154606.8776222756
629.0	383025.78252115817	353654.3458063096	320739.3386889744	302295.7665738679	292623.2148752081	286077.26440507703	280903.668447023	276321.5666606842	271950.14299341926	267601.53994764504	266371.06563916174	254517.0224177944	234020.20052538498	210403.06140230678	182966.6290309664	143875.7083394092	92192.02526179206	43409.302297652175	-1466.4280137367896	-49422.89040610823	-109751.728009057	-153406.83399714425
630.0	384299.7502132432	354981.1000765313	322200.23152999766	303570.02910311904	293860.975671099	287306.2629805093	282134.588405421	277558.9367791192	273195.7067645509	268855.65860334237	267636.82711606193	255807.41704272656	235351.2210193151	211796.2667045711	184455.08653580156	145503.22474721842	94352.75832324196	45052.64370401023	99.76024381315801	-47763.008047551906	-108198.76138636738	-152193.56401468243
631.0	385575.611973543	356309.06216156314	323673.0347855274	304848.3021650724	295102.32029180496	288538.7847978063	283369.07706181763	278799.95885384263	274445.00481448637	270113.6039931063	268906.4661996558	257101.67544332275	236685.91652541643	213192.65924656764	185945.48113447637	147135.73922270513	96629.6559199125	46708.93051059375	1674.5282692273613	-46101.115149799734	-106623.75683692936	-150966.92904241942
632.0	386853.3689133525	357638.24821375165	325159.0272493395	306130.5968084419	296347.25520836	289774.8438387723	284607.1392718515	280044.621931536	275698.0427213643	271375.3783552848	270180.0138064439	258399.92213884272	238024.2956973096	214592.24885544315	187437.8294680445	148768.858786279	99170.22783883102	48378.43769412459	3257.987368208007	-44436.84724366834	-105026.0178119439	-149726.8360136376
633.0	388133.0221279427	358968.6738790255	326659.4180288853	307416.92559833504	297595.78243170347	291014.4349574457	285848.7747906472	281292.9381127902	276954.8222258949	272640.98443693086	271457.46456301236	259701.78857942592	239366.35746465385	215995.0489282631	188932.24212857566	150401.83040973626	101826.03472713975	50061.47256344487	4850.220289616613	-42769.8591348817	-103404.70553690381	-148473.1636739513
634.0	389414.5726968615	360300.35431891575	328175.8688586947	308707.30148570257	298847.9047342049	292257.55712549674	287093.98261137155	282544.9074310716	278215.3429360278	273910.42464032944	272738.82194138574	261007.6536145956	240712.1083407738	217401.06997592363	190428.6980807311	152034.42897681752	104145.14131949685	51758.34122157318	6451.369501380017	-41099.841051434865	-101759.20906324335	-147205.81122174673
635.0	390698.02168422675	361633.3042313434	329710.61023234384	310001.7375839277	300103.61918196396	293504.2142409145	288342.766486094	283800.5405915575	279479.60852794896	275183.7043956527	274024.09050635464	262317.3950916822	242061.55649713564	218810.32901252908	191927.25708468474	153666.60561339417	106352.50543408928	53469.412538031815	8061.516042235657	-39426.49274511536	-100087.88344825804	-145924.66621013905
636.0	391983.3701390132	362967.5378702592	331266.7940324568	311300.2473364341	301362.93413248676	294754.4052252403	289595.12531905493	285059.80549159256	280747.61999083165	276460.8199158191	275313.26610447135	263631.016014833	243414.70382970767	220222.83153544914	193427.95940684204	155298.39068587607	108490.1444981437	55195.056182379136	9680.778792176454	-37749.536863825866	-98390.18968562002	-144629.58589595417
637.0	393270.6190953324	364303.0690642127	332849.2085394372	312602.8453357683	302625.8499078489	296008.1319210327	290851.06106979516	286322.7386534208	282019.3810645804	277741.77930974675	276606.3578917475	264948.5218102344	244771.55793113296	221638.59044130857	194930.8399995179	156929.85095455503	110577.40498362109	56935.684537900146	11309.292627160496	-36068.71095243568	-96664.6319475607	-143320.49381534627
638.0	394559.7695727061	365639.91123392165	334466.04625948536	313909.5423116406	303892.376197262	297265.3913202995	292110.5738387371	287589.327804546	283294.8928835741	279026.58365809545	277903.3671948587	266269.9082523943	246132.11592750216	223057.61127831726	196435.9415029323	158561.07527667162	112625.452984186	58691.74999418802	12947.168745369825	-34383.774633158115	-94909.71154890483	-141997.21772051707
639.0	395850.82257633354	366978.07740890887	336134.81441469886	315220.35578683804	305162.49244904367	298526.1885941482	293373.66454465734	288859.5755465606	284574.1492387717	280315.23414834036	279204.29889557953	267595.18363614706	247496.3866505667	224479.92060169548	197943.29050230118	160192.1538870748	114641.52098866412	60463.73911131034	14594.533312944346	-32694.47158628679	-93123.65418213978	-140659.6428190671
640.0	397143.7790973531	368317.5802432652	337947.23341667344	316535.3026990169	306436.22326237935	299790.52440428844	294640.3335299599	290133.4809351682	285857.16311093	281607.73385652923	280509.14885999	268924.3552989615	248864.37660093384	225905.5114661565	199452.92309256305	161823.18522055325	116630.63068540255	62252.20124726917	16251.512389128038	-31000.591014648555	-91304.35763144342	-139307.66049003834
641.0	398438.6401130969	369658.43203059636	339728.3965797982	317854.39068289986	307713.5613527067	301058.3943297562	295910.5819945646	291411.0465970571	287143.93241382786	282904.08431635227	281817.9271225323	270257.4148235096	250236.087445262	227334.4014174483	200964.87002643623	163454.27554537862	118596.43881397758	64057.73803945305	17918.243503939884	-29301.92260650883	-89449.24792037916	-137941.07327651326
642.0	399735.4065873407	371000.64471820416	341399.86232560966	319177.6433191716	308994.5121760713	302329.8029187162	297184.4085203911	292692.2734866611	288434.45395342563	284204.28954927507	283130.63382574415	271594.3733875236	251611.52328649999	228766.5967909754	202479.16354060694	165085.5187620083	120541.6543860028	65881.01251074427	19594.86513299012	-27598.261821409455	-87555.13796903292	-136559.77916440682
643.0	401034.07947054756	372344.2299205509	343027.41968396713	320505.074093857	310279.0751162235	303604.7501595677	298461.8152508162	293977.16181764053	289728.7351838185	285508.34896507487	284447.2667085602	272935.2499113037	252990.68726483645	230202.10643768832	203995.83514091506	166717.0124528882	122468.3178053177	67722.78967683815	21281.519162468205	-25889.38955341745	-85617.95026287786	-135163.62256613432
644.0	402334.6597001066	373689.19893205055	344627.14703166945	321836.7722299129	311567.25351669255	304883.23509993043	299742.8021534025	295265.714520353	291026.7751272797	286816.2653583166	285767.83582476195	274279.993130872	254373.5897429757	231640.94551262353	205514.91148017737	168348.85233717732	124377.93546128395	69583.90343294211	22978.356417538656	-24175.147866926738	-83538.89364795882	-133752.43230081024
645.0	403637.1482005658	375035.56273922825	346206.78305985604	323172.5377739005	312859.05388316663	306165.2575360925	301027.3697080288	296557.9302071823	292328.575064544	288128.04200328	287092.338011772	275628.6582635275	255760.22530403725	233083.11665370813	207036.41905631172	169981.1276791449	126271.55094575643	71465.32123625418	24685.526365752914	-22455.32390337874	-81590.57883485826	-132326.05424433423
646.0	404941.54588386003	376383.3320322863	347770.9126464112	324512.6110213157	314154.4638351876	307450.8195184891	302315.5155341896	297853.80456031876	293634.13478335296	289443.67908336484	288420.7795852077	276981.22999161086	257150.60189664044	234528.6297419513	208560.38508298204	171613.93113979336	128149.73532873829	73368.15213950002	26403.22019287775	-20729.759424394753	-79481.6297356087	-130884.32250092295
647.0	406247.85364953405	377732.5172161119	349322.5747552408	325856.9237933221	315453.49939050566	308739.9190296349	303607.24307933624	299153.34443329764	294943.4592950064	290763.18050060875	289753.1591965308	278337.7130214651	258544.72239699424	235977.4930582118	210086.83668950803	173247.33274374227	130012.43361262372	75293.65161273768	28131.58035760728	-18998.271593882004	-77286.52991199889	-129427.06771813601
648.0	407556.07238496054	379083.1284207595	350863.93298852554	327205.5105973861	316756.15677445964	310032.5576075144	304902.5507469128	300456.5507201103	296256.54620524426	292086.55032990535	291089.482489272	279698.10585722	259942.58923243172	237429.71402045267	211615.79708286692	174881.4513340682	131858.52328003728	77243.34431133815	29870.7971187972	-17260.69380323513	-74966.77414811507	-127954.09081814426
649.0	408866.2029655533	380435.17551143863	352396.60648516164	328558.3866068683	318062.4388391842	311328.73413533025	306201.43780436576	301763.42127267446	297573.3955347884	293413.77804420935	292429.74640927895	281062.413449463	261344.20756163646	238885.30261134068	213147.29294900948	176516.32891570358	133683.6192866321	79219.01583290024	31621.080679529812	-15516.869148714584	-72375.53973749268	-126465.20726527972
650.0	410178.2462549759	381788.66809803585	353921.8524323024	329915.61039708124	319372.34859667264	312628.4708485058	307503.90656087536	303073.95688948594	298894.0137462161	294744.8793909026	293773.9580776122	282430.63703969197	262749.57903677906	240344.26389632645	214681.34224490385	178152.0547734319	135473.4194976461	81222.79349134822	33382.562695845554	-13766.604243634269	-69643.10757844546	-124960.22057717445
651.0	411492.2031053457	383143.6155441966	355440.67510244163	331277.08874770184	320685.8842220931	313931.7051229752	308809.95243498165	304388.15964248474	300218.4014173883	296079.8508636009	295122.1177551297	283802.7790862996	264158.707142222	241806.59909614656	216217.97553753815	179788.7010216572	137279.31909715297	83257.33101581421	35155.523207303544	-12009.772766857408	-67258.08988755324	-123438.92358678253
652.0	412808.0743574338	384500.0269759932	356953.8950521746	332642.9618313459	322003.0512796937	315238.49482086254	310119.57926683966	305706.02426839864	301546.5456511511	297418.6983861668	296474.22675469896	285178.8412851546	265571.59407923894	243272.33560089977	217757.20761291348	181426.3366304289	139088.58034439647	85325.9726991984	36940.16773167532	-10246.205119381775	-64983.21636761882	-121901.08261620905
653.0	414125.8608408601	385857.91129020054	358462.1951716916	334013.2098886352	323323.8490748422	316548.82063317276	311432.78515843826	307027.5582267036	302878.4592224434	298761.4020911177	297830.287531325	286558.85745672235	266988.24403591687	244741.45543033833	219299.0623607582	183065.02388586575	140897.23728689644	87433.04540712188	38736.72859047481	-8475.74373460759	-62774.40104573988	-120346.4776514814
654.0	415445.56337428483	387217.2771622023	359966.15252573334	335387.8584065232	324648.2811477576	317862.6884919084	312749.56931535644	308352.75517391186	304214.1448974392	300107.9908440686	299190.3022605537	287942.73125560425	268408.6581780601	246213.98401755368	220843.55805319865	184704.84645448765	142704.0622208154	89584.39723667357	40545.466297012346	-6698.233625535795	-60611.333832069475	-118774.86476778775
655.0	416767.18276559544	388578.13305354724	361466.261077058	336766.9365744759	325976.3471384804	319180.0841249267	314069.9306668119	309681.6195446822	305553.59830927476	301458.45180220786	300554.2719448387	289330.56772113394	269832.83965242363	247689.91695424245	222390.71691315496	186345.8419491961	144508.67437372205	91788.37119891308	42366.642523989896	-4913.52393142943	-58482.186794161564	-117185.98762545735
656.0	418090.7198120901	389940.4872191749	362962.948339522	338150.47079072805	327308.0494473116	320501.0194784587	315393.87092665955	311014.1489801405	306896.8239477418	302812.7899686431	301922.19596223265	290722.3349166805	271260.79288720636	249169.26359865867	223940.55677433775	187988.08883918697	146310.9206299889	94057.8315453541	44200.55007389985	-3121.45818606019	-56379.23111431493	-115579.57712084556
657.0	419416.1753006568	391304.3477143278	364456.5878617041	339538.4839731635	328643.38968624244	321825.48874197854	316721.40491777175	312350.3431574446	308243.8141271438	304171.00549810444	303294.07975351746	292118.0142959379	272692.5173431908	250652.02793018616	225493.08847700592	189631.63133185648	148110.83300020522	96415.24532356136	46047.49740745069	-1321.8817303853575	-54297.03613121563	-113955.34422363795
658.0	420743.55000794906	392669.7224011676	365947.50876948365	340931.0092820891	329982.36883899034	323153.49321413104	318052.48239949404	313690.20217280835	309594.5772549425	305533.10070170887	304669.92204136465	293517.63395874016	274128.0160895144	252138.21828249434	227048.35061207437	191276.53324851271	149908.50878635165	98910.90334737988	47907.8318453196	485.36048437282443	-52231.496721403324	-112312.9964364632
659.0	422072.84470055765	394036.61895510985	367436.00318567036	342328.0779751333	331324.9902199792	324485.03246429336	319387.14436549664	315033.72593567637	310949.1106632678	306899.0742499514	306049.72695733083	294921.18532800494	275567.29258206906	253627.8414327556	228606.34233835674	192922.8408326488	151704.07251421537	101808.61950828944	49781.90707712958	2300.42087173264	-50179.489504121884	-110652.20259492088
660.0	423404.0601351791	395405.0448708927	368922.3320860097	343729.72067826707	332671.25397983973	325820.10035196214	320725.3855925745	316380.9136401649	312307.4159108125	308268.9282947059	307433.49325316097	296328.67000247433	277010.3481703047	255120.89873724175	230167.08297141816	194570.60746513066	153497.67563597346	104491.07769076683	51670.144499152666	4123.460054125811	-48138.517136933864	-108972.62411604833
661.0	424737.19705878035	396775.0074683927	370406.7299828562	345135.9729536056	334021.163516183	327158.72650956636	322067.1962198884	317731.76531846786	313669.48985895934	309642.66370010347	308821.22391801456	297740.0899966654	278457.1829714322	256617.3973406393	231730.5890948292	196219.8827992959	155289.47532382817	106945.01939449215	53572.88606036216	5954.63599661272	-46106.51239969331	-107273.90194415476
662.0	426072.2562087604	398146.5138982008	371889.40871587873	346546.86747360346	335374.71691201313	328500.83040844765	323412.6021203698	319086.28001209896	315035.3353371924	311020.2808661588	310212.91803716426	299155.44530579756	279907.8031478501	258117.34057192632	233296.879612978	197870.7122972661	157079.63159495988	109291.68199295423	55490.70451746613	7794.088465029199	-44081.77109753457	-105555.63520888379
663.0	427409.23831310804	399519.5711469707	373370.5605528959	347962.44497853133	336731.91932769795	329846.4877790173	324761.5399390728	320444.45710966457	316404.95214362297	312401.7808565751	311608.5790265101	300574.7371074246	281362.2060996897	259620.7373236212	234865.9652137921	199523.14165700998	158868.30338387715	111566.49150099384	57424.06679995841	9642.046275238623	-42062.86502949725	-103817.40985282697
664.0	428748.14409055706	400894.18604255037	374850.360750915	349382.74269954255	338092.7709669386	331195.67317056307	326114.06163098896	321806.2941185753	317778.3404194914	313787.16456624155	313008.20768118545	301997.9673994257	282820.39590927225	261127.58754878282	236437.86312203904	201177.21458308166	160655.6456440626	113786.66552113328	59373.55836972012	11498.618300230824	-40048.54326679569	-102058.78499806568
665.0	430088.97425073787	402270.3652589087	376328.96968989976	350807.8034992994	339457.27223688195	332548.3844685516	327470.14986058197	323171.7928887926	319155.4962513411	315176.4317820212	314411.8030421837	303425.1364773171	284282.3731728494	262637.8985261593	238012.58614392194	202832.97421535413	162441.81176458218	115961.96568672778	61339.8084672938	13363.992302734696	-38037.72253981716	-100279.26364744711
666.0	431431.729494326	403648.1153208659	377806.53466477076	352237.67222458846	340825.42552884575	333904.62163846777	328829.8081434048	324540.95111296367	320536.4244827528	316569.5836447866	315819.3674712243	304856.24516297714	285748.13465068885	264151.6693066519	239590.14773772817	204490.4579705224	164226.942503263	118098.13880894065	63323.5235058525	15238.345536139328	-36029.47827327461	-98478.31388180633
667.0	432776.4105131878	405027.44260863756	379283.19140140107	353672.3954952545	342197.23271053936	335264.37935994595	330193.03089214035	325913.76763195236	321921.1223083004	317966.62052611134	317230.9023162702	306291.2953649798	287217.69607803307	265668.91530620435	241170.5614908077	206149.7069017785	166011.18264501874	120197.93232677248	65325.51066295087	17121.86650038592	-34022.950776269834	-96655.36662970518
668.0	434123.0179905232	406408.35336220247	380759.0653477443	355112.0235126554	343572.6948061688	336627.659570441	331559.81488585274	327290.24157282314	323309.5943191061	319367.54086087283	318646.40740564506	307730.2863691818	288691.0437326627	267189.6284985078	242753.83908240855	207810.75674079166	167794.66239654395	122260.30332122219	67346.6728402432	19014.729003850778	-32017.39171369851	-94809.7849396664
669.0	435471.5526010054	407790.8536855006	382234.2727802737	356556.60916211456	344951.813961324	337994.45939026086	332930.15950633574	328670.3722011955	324701.8258771433	320772.3508304585	320066.09138330014	309173.21978081285	290168.1863906898	268713.81760104815	244339.99394302044	209473.64462039716	169577.50768738554	124266.46261762537	69388.05545437336	20917.15728724783	-30012.14353395498	-92940.93146354321
670.0	436822.015010918	409174.9495504714	383708.9217575981	358006.2143235991	346334.5901003075	339364.7765083511	334304.0642268022	330054.1570542003	326097.8320017748	322181.07825634035	321489.33184264187	310620.0954796899	291649.1213421793	270241.4860833041	245929.03581583413	211138.40473756957	171359.85145214398	126251.09138092131	71450.83513627632	22829.328776242444	-28006.57804065122	-91047.98772725312
671.0	438174.4058782893	410560.6468009375	385183.11294672394	359460.8853737301	347721.0272146132	340738.60892664955	335681.52623756626	331441.59589707037	327497.60375067516	323593.6190967455	322916.7526959752	312070.9111537434	293133.85105639976	271772.63477221073	247520.95819163136	212805.06987778743	173141.79840851255	128253.15384068806	73536.42519241932	24751.464326220157	-26000.135449207737	-89130.11419159349
672.0	439528.72585302393	411947.9511563436	386656.9403425396	360920.70548971114	349111.1236805836	342115.95513600385	337062.54550945095	332832.6864894073	328901.14215290325	325010.08147970855	324348.14525806834	313525.6767354396	294622.3770551031	273307.2706169719	249115.83012092003	214473.67172140407	174923.46478114964	130252.87793490861	75646.48851817369	26683.772663806973	-23992.29948351608	-87186.41111644753
673.0	440884.9755770318	413336.86821535544	388130.4918971999	362385.73008236475	350504.8821871549	343496.8129721005	338447.11388774734	334227.4284552042	330308.44940610765	326430.430422168	325783.5112901446	314984.37595188094	296114.6989116613	274845.3929799306	250713.60239467237	216144.24306215128	176704.9565594754	132247.33936675102	77783.00093371904	28626.52546665282	-21982.601200981124	-85215.766109352
674.0	442243.1556843548	414727.4034593249	389603.8500730773	363856.03846030834	351902.3090729306	344881.18015446526	339835.2344323974	335625.8181180608	331719.519069456	327854.66662230925	327222.8524786503	316447.03454893216	297610.81745477207	276387.0075327641	252314.30521112788	217816.81075971952	178486.3750257002	134235.73900612065	79948.39351244463	30579.930712697795	-19970.584255362744	-83217.01582758932
675.0	443603.26680129074	416119.5622556293	391077.09233052906	365331.7149316536	353303.3946043351	346269.0543912201	341226.90308239753	337027.8549126956	333134.35607377207	329282.78533890937	328666.16337044	317913.62991996016	299110.73038904346	277932.1146299834	253917.9430377551	219491.4079741996	180267.8170656297	136217.96040040016	82145.7037046674	32544.26110655599	-17955.851586893958	-81188.74429368449
676.0	444965.309546515	417513.3498608886	392550.2915597977	366812.8433318089	354708.15130463423	347660.43361676065	342622.1184580561	338433.537203743	334552.95419904473	330714.79098839476	330113.45221959485	319384.1695302813	300614.4483681923	279480.7180074288	255524.53963697335	221168.04364573307	182049.37565262988	138194.17783660634	84378.83869395033	34519.78869660373	-15937.99996506644	-79129.40421322593
677.0	446329.28453119966	418908.7714240665	394023.516464812	368299.5202983205	356116.57837990345	349055.3147060112	344020.8771550573	339842.8631223285	335975.3127772495	332150.6805988703	331564.7143855831	320858.6528346427	302121.95922141743	281032.81983323244	257134.08902650856	222846.788996262	183831.11857521307	140164.6619986334	86652.98655503249	36506.80965633318	-13916.66600461636	-77037.07644550421
678.0	447695.1923591308	420305.8319894612	395496.8319053936	369791.84738763806	357528.67213267233	350453.69530154363	345423.1781472005	341255.83011135535	337401.4343837828	333590.4520907819	333019.94738971547	322337.04620446626	303633.2596934021	282588.42073044914	258746.6081447634	224527.62311566988	185613.1879551913	142129.74734355265	88975.37152554136	38505.63342298748	-11891.485839882458	-74909.55206145055
679.0	449063.03362682264	421704.53649958945	396970.2992033473	371289.94297078974	358944.4390479805	351855.57266208983	346829.01290513383	342672.4364867271	338831.3169465612	335034.1084632783	334479.14593059005	323819.4546955251	305148.3800285186	284147.5238350297	260362.09053930658	226210.5951348734	187395.6083516316	144089.77583724732	91356.82984491589	40516.596402141266	-9862.144744657795	-72744.12056539708
680.0	450432.80892363057	423104.8897979696	398443.97641707014	372793.9135215405	360363.88066829526	353260.94421181316	348238.3851533149	344092.67983849865	340264.9538004941	336481.71606196783	335942.3291431562	325305.76161919977	306667.2871779511	285710.1317305112	261980.57773644832	227895.71623334975	189178.47350991727	146045.08684962423	93815.07537372794	42540.05897351063	-7828.311458527693	-70537.4458634808
681.0	451804.51883186126	424506.8966318073	399917.9185886197	374303.9109455024	361786.99706253444	354669.80660625256	349651.2889376163	345516.55701293156	341702.350211722	337933.0725669755	337409.50168195367	326796.03110557364	308189.99314274045	287276.2442218348	263602.0436197787	229583.0184936048	190961.85730116128	147996.01764347032	96385.08900081011	44576.40968906897	-5789.674783839146	-68285.28689136996
682.0	453178.16392688086	425910.56165458885	401392.17796660203	375820.07885547355	363213.8035744655	356082.1600971811	351067.7238392243	346944.06700351223	343143.516634919	339388.37637437065	338880.6324277129	328290.23545952205	309716.49709021504	288845.8597260711	265226.5073777763	231272.51929702584	192745.8271968898	149942.8774010213	99174.5018463147	46626.07376226835	-3745.926530673052	-65981.9497406584
683.0	454553.74477722135	427315.889428584	402866.8042077635	377342.58435847925	364644.26487600995	357497.99305376626	352487.6817938822	348375.2074644149	344588.4043093144	340847.5638098962	340355.736355067	329788.38158338866	311246.79737657384	290418.9915996754	266853.97442329355	232964.23709804384	194530.46030919778	151885.96838056663	102265.46844173095	48689.50989157322	-1696.8159400009317	-63619.75204803131
684.0	455931.2619446845	428722.8844272654	404341.8445597652	378871.6078328958	366078.41935566656	358917.31082408875	353911.1628055512	349809.9733472038	346037.06098154886	342310.62385529676	341834.8114525863	331290.46912501275	312780.89039103	291995.62869973754	268484.4522424237	234658.20219999447	196315.81160415517	153825.5621295832	104927.937466493	50767.21782396763	357.9915271473583	-61187.173429955496
685.0	457310.7159844444	430131.5510376447	405817.3440272806	380407.3618488353	367516.2575647562	360340.105101106	355338.1645463763	351248.36624806107	347489.46369465283	343777.5664978471	343317.8602525726	332796.49837464024	314318.7925431398	293575.77625432314	270117.9481849765	236354.4169696629	198101.94370154053	155761.9527422575	107437.43155436544	52859.77291771653	2418.7663921889616	-58665.41022034746
686.0	458692.1074451475	431541.8935625312	407293.34552327386	381950.07491440093	368957.78038409434	361766.3879320774	356768.6804749594	352690.37816467194	348945.6164749634	345248.38728045736	344804.87927686353	334306.46982933744	315860.48376976245	295159.43404260674	271754.4656525827	238052.9263073143	199888.91539289453	157695.3598811907	109848.74643032625	54967.772697527136	4485.748880047991	-56017.4941027537
687.0	460075.43686901126	432953.9162227149	408769.89000707003	383500.01346793614	370402.99016499677	363196.1196139013	358202.7125256868	354136.0100117158	350405.5154143544	346723.0836775835	346295.8696427705	335820.38010556286	317405.9701835031	296746.6041847892	273394.012009992	239753.72380670664	201676.78711170587	159626.0277258212	112180.68684297218	57091.91350613214	6559.2558190728305	-53126.094800749444
688.0	461460.7047919204	434367.62315907737	410247.0166106259	385057.4819790485	371851.88964887516	364629.4246591341	359640.2463008752	355585.2573622014	351869.15580761485	348201.6568417957	347790.8289842917	337338.22820071667	318955.25060642895	298337.28611103573	275036.59300537437	241456.8387970116	203465.60848775564	161554.1760265496	114426.26212584449	59232.967679286434	8639.566394259455	-49947.11645927571
689.0	462847.9117435222	435783.0184346336	411724.76275423303	386622.8348185824	373304.4853383077	366066.0026023707	361081.2868708383	357038.1221867976	353336.5390656574	349684.10137838766	349289.7562653726	338860.0157766425	320508.32595239766	299931.48133137706	276682.2113348423	243162.2829529338	205255.43110587855	163480.01103782933	116602.1255521758	61391.81490462646	10726.905959414784	-47180.67071367521
690.0	464237.05824731913	437200.10603650776	413203.1642527315	388196.47451630794	374760.76802818495	367506.136810813	362525.8290176137	358494.5872801853	354807.67274157866	351170.4195204093	350792.6536754781	340385.7401838327	322065.19257969526	301529.18736884615	278330.87304220436	244870.07542262317	207046.30467693624	165403.72647803463	118803.83024202654	63569.443653666414	12821.60033903789	-44546.931560645346
691.0	465628.1448207605	438618.88987784385	414682.2554131871	389778.90033135074	376220.7548227809	368949.7282572334	363973.86725897354	359954.6646514762	356282.5192970097	352660.607768642	352299.5183702532	341915.3963287863	323625.85058656073	303130.4085970877	279982.5821076039	246580.2295827423	208838.28140592139	167325.5042206889	120997.08775885869	65767.00392154988	14923.923999155522	-41990.25992891216
692.0	467021.17197533196	440039.37379965663	416162.0691248694	391370.66072034615	377684.43476097053	370396.77511503035	365425.39889754436	361418.3413936935	357761.11744933005	354154.6661305657	353810.34856671933	343448.96898548026	325190.2988768113	304735.1392816766	281637.3437034048	248292.75861329847	210631.39963365626	169245.51729729451	123178.3666148003	67985.85938192665	17034.12670351815	-39486.330496695824
693.0	468416.1402166436	441461.56157262286	417642.63694227283	392972.49459105375	379151.82046585344	371847.26214547997	366880.42537416134	362885.61739253317	359243.4352256462	355652.59110534296	355325.1412158244	344986.51926668495	326758.53248944064	306343.38489542983	283295.157708219	250007.68326673118	212425.7079252476	171163.92582681385	125347.33425830276	70227.57140689448	19152.54244394292	-37021.32475715852
694.0	469813.0500445162	442885.4568988154	419123.9891618383	394585.2734351639	380622.9124859393	373301.1953178753	368338.9193773548	364356.48985494464	360729.48760113074	357154.3815295946	356843.90009191475	346527.97703184874	328330.5464948764	307955.14201389893	284956.0347709551	251725.00942846856	214221.23798905127	173080.88230633677	127504.48580654553	72494.0619781235	21279.466780404153	-34586.311846414465
695.0	471211.9019530665	444311.0634133844	420606.1548929609	396210.118680763	382097.71445512905	374758.57162325503	369800.9016266501	365830.95499216457	362219.2645954361	358660.0355540243	358366.61950616364	348073.3640155785	329906.3669427077	309570.4089826407	286619.9719498753	253444.75316686457	216018.04958795191	174996.5320290957	129650.56592234166	74787.63764503296	23415.175255565846	-32175.024973970954
696.0	472612.69643079024	445738.3846861844	422089.1621238027	397848.5210558617	383576.22620107856	376219.3853813467	371266.35692308855	367309.00729692314	363712.76780934515	360169.5522612111	359893.299270949	349622.67927928746	331485.95762551064	311189.1843126293	288286.9742325422	255166.92642456654	217816.16254985007	176911.0091208982	131785.9631646038	77111.19896409044	25560.029468717403	-29782.865681514377
697.0	474015.43396064383	447167.42422335217	423573.0377823775	399502.5249852942	385058.455566398	377683.61434044375	372735.28063993837	368790.6452231505	365209.9864457255	361682.9261883989	361423.93661511014	351175.91909216275	333069.33165459055	312811.4712191056	289957.0444337441	256891.54010346395	219615.6193202515	178824.44285776018	133912.64178337762	79468.44237127545	27714.369611683767	-27406.224552773405
698.0	475420.11502012506	448598.1854688359	425057.8077933218	401175.14024379535	386544.4041836006	379151.2778058813	374207.66940683953	370275.859186037	366710.92472901265	363200.1589645099	362958.53454987507	352733.07385721273	334656.485601256	314437.2697366502	291630.184895006	258618.60709480048	221416.45550933317	180736.95254755416	136030.12635658128	81864.32308822696	29878.50372393563	-25042.248907067697
699.0	476826.7400813519	450030.6718058773	426543.497130726	402871.1972712666	388034.0791236058	380622.37390433095	375683.5191432654	371764.6518456676	368215.57527835225	364721.2408084611	364497.0859827927	354294.1760537198	336247.4058874928	316066.57222270186	293306.39770652546	260348.13612343493	223218.7039791654	182648.656706637	138139.4777342995	84305.64203219552	32052.84826384182	-22688.614693140727
700.0	478235.30961114005	451464.8865584495	428030.12986735953	404599.7833161739	389527.4785321865	382096.85838330747	377162.82124860486	373257.0132907307	369723.9353691145	366246.1666717215	366039.59043775377	355859.1859681414	337842.12059693236	317699.38087936305	294985.68357676826	262080.13712175595	225022.39677451138	184559.66194805666	140241.30375630013	86802.51275755547	34237.80671877402	-20343.37778932799
701.0	479645.82407107885	452900.8329926509	429517.72922059294	406385.3746895762	391024.6129269685	383574.76794960356	378645.57366166683	374752.94921760977	371236.0061263313	367774.9781504994	367586.0462141312	357428.0975576987	339440.60308997566	319335.6914908526	296668.04660281015	263814.6217810833	226827.56496664078	186470.06810501986	142336.16136805934	89371.36890125705	36433.75342333753	-18004.881564786192
702.0	481058.28391760646	454338.51431805803	431006.317595286	408287.93427264015	392525.488276029	385056.0777869217	380131.76932717825	376252.4350466707	372751.7751023909	369307.61646440777	369136.44455394236	359000.95700684143	341042.85334153543	320975.50761199684	298353.48709641566	265551.59589130094	228634.23795893748	188379.98233251215	144424.55493402993	92043.61326156626	38641.186898798565	-15671.701896021492
703.0	482472.68960208294	455777.9336890377	432495.9166238903	410068.4116685429	394030.1009614564	386540.788747418	381621.4281322324	377755.48425210814	374271.2742285528	370844.100711928	370690.80853501393	360577.7133843197	342648.87111154466	322618.8231134047	300042.00507259526	267291.0720896259	230442.44329501787	190289.48724397382	146506.95050996472	94906.1241986148	40860.60615787853	-13342.57924392738
704.0	483889.0415708628	457219.09420602105	433986.54720398545	411799.653534224	395538.4658533466	388028.89277732314	383114.4724541869	379262.0873156069	375794.4101249995	372384.42679717543	372249.10811713495	362158.3825830611	344258.655228184	324265.637962073	301733.60258618346	269033.05454920983	232252.20797588013	192198.67722556333	148583.77138080756	98154.52800700907	43092.492899114965	-11016.475323804189
705.0	485307.3402653658	458661.99891673966	435478.2295334508	413503.393627244	397050.5854478145	389520.38475152035	384610.9615253055	380772.2440248978	377321.26821209514	373928.5919794438	373811.3501666422	363742.95469167246	345872.2033139622	325915.94943068834	303428.28017999436	270777.55263725464	234063.55923538283	194107.63359780185	150655.40797284007	100956.50625983067	45337.4791153539	-8692.325425138813
706.0	486727.58612214634	460106.6508174259	436970.98314345913	415188.2490432549	398566.4658944435	391015.25901218306	386110.8736592226	382285.9304099103	378851.8151451417	375476.591094665	375377.5317683993	365331.4320610335	347489.51008273475	327569.75423340173	305126.0376706023	272524.5721573089	235876.52084040904	196016.43627399276	152722.2179678221	103560.25483087735	47596.21784670337	-6369.27929213061
707.0	488149.7795729625	461553.0528539791	438464.82692944724	416858.9271834991	400086.116008718	392513.50813698623	387614.2003641579	383803.1598542064	380386.0433956942	377028.42860419943	376947.597419559	366923.829186334	349110.5709798656	329227.0513755026	306826.87558815937	274274.1219385136	237691.11535396986	197925.1600347177	154784.53157705558	105984.05759069987	49869.36963472166	-4046.5052556780865
708.0	489573.92104484286	463001.2079230973	439959.77918022935	418518.40915151336	401609.5411587866	394015.127513964	389120.9353082926	385323.92359112937	381923.95359864243	378584.0949532526	378521.71454485296	368520.1148544194	350735.3923441366	330887.8371072995	308530.79332801094	276026.2064101656	239507.3646957453	199833.87721702998	156842.654290366	108383.15250734007	52157.78600112605	-1723.259863622021
709.0	491000.0109601529	464451.11887337733	441455.85760537884	420168.7565230265	403136.7596743188	395520.11116145446	390631.0728933174	386848.21253243834	383465.5398757087	380143.5873385138	380099.70457839814	370120.29960836057	352363.96007192635	332552.1089953827	310237.79094647255	277780.8320522206	241325.29208814492	201742.6588036262	158896.869119733	110774.51959507982	54462.35685615009	601.2756905536517
710.0	492428.0497366597	465902.78850638354	442953.07936101017	421811.48162022646	404667.7540590145	397028.4496948413	392144.6022866785	388376.0235856842	385010.8817969043	381706.90355405805	381681.6239780756	371724.38062465814	353996.27536828094	334219.86248080916	311947.8678177297	279538.00266766245	243144.90462730982	203651.56654660986	160947.43590192095	113144.60415993864	56784.11947676254	2927.4010684516397
711.0	493858.0377875963	467356.21957768645	444451.4610740732	423447.7419807828	406202.5583936674	398540.1430692532	393661.52425613336	389907.35124898306	386559.71350652	383274.03866999433	383267.4738004025	373332.35260667466	355632.3292637198	335891.09942849004	313661.02234617056	281297.7240172195	244966.24297383078	205560.66341273132	162994.5971236389	115493.3813730037	59124.26049795968	5256.089851751807
712.0	495289.9755217239	468811.41479787225	445951.01886526705	425078.4524914246	407741.17635241454	400055.1733889054	395181.82231048954	391442.188198628	388112.2984915519	384844.9764796205	384857.24586790416	374944.2050373007	357272.1343972839	337565.81283831515	315377.2553368352	283060.00288279867	246789.33458504826	207470.00785765727	165038.58350190788	117822.47529428592	61484.172558415565	7587.821672893711
713.0	496723.8633433941	470268.3768335241	447451.7683706676	426704.35466451093	409283.61660417815	401573.54446982406	396705.49847000546	392980.5786973924	389668.53965434805	386419.75764909486	386450.9408935433	376559.93166489864	358915.6705099064	339243.98447706254	317096.5632777994	284824.8368375368	248614.16317701072	209379.65736660175	167079.6013975914	120133.69456026907	63865.508059329586	9923.166287717875
714.0	498159.7016526093	471727.1083081767	448953.7247621589	428326.06177858735	410829.8920362194	403095.2421935492	398232.54103426356	394522.36554549483	391228.4310322236	387998.33364418976	388048.5535207151	378179.57891811273	360562.93512792006	340925.6560240915	318818.9456869884	286592.23770072503	250440.76159528218	211289.66193156334	169117.8496334222	122428.73421641777	66270.24079293245	12262.681287942338
715.0	499597.49084508227	473187.6118032441	450456.9027667494	429944.08956733247	412380.0159670972	404620.2641848696	399762.93966957816	396067.70305344043	392791.97306842345	389580.7134606729	389650.08017641125	379803.0828376147	362213.93621175084	342610.7781051071	320544.39925774455	288362.20494800596	252269.14469600172	213200.0793733258	171153.51147754787	124709.0926419195	68700.83619418432	14606.909129612439
716.0	501037.231312295	474649.8898589227	451961.3166848461	431558.87781964196	413933.9998375804	406148.6067258268	401296.79635756416	397616.5122166447	394359.15095783456	391166.8961537378	391255.5185576982	381430.45985717676	363868.6569620451	344299.36270464497	322272.91426417837	290134.73948382563	254099.3274569211	215110.95280569815	173186.7596011401	126976.0771314564	71160.32800413441	16956.39351710846
717.0	502478.92344155634	476113.9449750691	453466.9804075581	433170.80602806224	415491.8612430765	407680.24709353177	402833.7911405449	399168.80432516005	395929.9686370166	392756.8752023701	392864.8660934349	383061.7070205243	365527.0995319601	345991.40751988464	324004.5189047777	291909.8452771793	255931.32496342005	217022.3282565202	175217.75307188038	129230.85438472801	73652.7196722735	19311.65578691545
718.0	503922.56761605846	477579.77961205493	454973.9074330904	434780.2050060661	417053.61566316744	409215.192935484	404374.2257006903	400724.5700482023	397504.4203029204	394350.64763276814	394478.0438555799	384696.8192741737	367189.2581666291	347686.904502396	325739.1775468573	293687.5243213991	257765.14844285743	218934.2506941359	177246.65216893883	131474.4116236749	76183.38596448035	21673.27491039061
719.0	505368.1642149328	479047.39619159844	456482.11088228866	436387.36569532566	418619.2817211214	410753.4289281132	405917.99675872194	402284.3785999237	399082.4926150434	395948.2080982111	396095.2705779702	386335.7890644616	368855.12653213856	349385.8530074203	327476.8917347256	295467.778187365	259600.8119923378	220846.76239711692	179273.59055503708	133707.64570553892	78759.94040778285	24041.78743635578
720.0	506815.71361330495	480516.79709757364	457991.6035133867	437992.54596523335	420188.87313826184	412294.954423209	407465.0759611737	403846.4903558672	400664.1876554877	397549.5519211403	397716.31979915476	387978.6301337109	370524.7049297717	351088.2456056959	329217.68055873585	297250.60650875594	261438.32608215488	222759.90129074128	181298.70489208755	135931.33750228997	81394.09006773034	26417.745388556796
721.0	508265.21618234826	481987.9846767988	459502.3977360095	439595.97594666225	421762.4186608873	413839.7471664117	409015.4702998368	405412.63314230833	402249.49703822954	399154.6765946355	399341.2625209801	389625.3174181408	372197.9844889572	352794.0798107597	330961.51824328303	299036.0123636921	263277.7035317634	224673.7076840066	183322.1212970463	138146.1886811835	84105.97068625182	28801.757618084142
722.0	509716.6722893371	483460.96123980306	461014.5056244754	441197.86227522604	423339.9359834018	415387.81357648515	410569.16662842245	406982.21644278115	403838.676285119	400763.5764264094	400970.09519366326	391275.8545804762	373874.96102070954	354503.34909222054	332708.40946340933	300823.9987673351	265118.9526477766	226588.21506428707	185343.95094573562	140352.8241428265	86938.5568268681	31194.401980581228
723.0	511170.082297699	484935.72906157403	462527.9389304421	442798.3915095305	424921.46346945467	416939.1363902701	412126.16096129024	408555.23775382765	405430.95784357894	402376.24706095044	402602.8116347414	392930.23974814964	375555.6311384423	356216.049583273	334458.3497448177	302614.56016495277	266962.0839144316	228503.45907882258	187364.32988045237	142551.80696247506	90075.55223046476	33596.41880155209
724.0	512625.4465670658	486412.29038228525	464042.70909493533	444397.7329158771	426506.99087146006	418493.71123193693	413686.4670881008	410131.7102045832	407027.0472913441	403992.68268484884	404239.4090330128	394588.4636777703	377239.9847404572	357932.1758028874	336211.33542538	304407.6981844774	268807.1042494573	230419.47096233995	189383.33923827216	144743.64404926146	93278.47092267801	36008.42854927963
725.0	514082.7654533242	487890.647408005	465558.8272597977	445996.0407598832	428096.58713548235	420051.52760917606	415249.9969847403	411711.56048687006	408626.75480808155	405612.87759474874	405879.88480141107	396250.52226393216	378928.0267222622	359651.720630403	337967.3597550489	306203.4128749855	270654.0243528036	232336.28190736013	191401.08699234267	146928.76078919525	95977.17326544755	38431.18647757778
726.0	515542.0393086653	489370.80231138703	467076.304278592	447593.4562096652	429690.27258876787	421612.57689736795	416816.82086502307	413294.8474834304	410230.04725797684	407236.8284494375	407524.2293888945	397916.415109414	380619.741753727	361374.6831124545	339726.4269066636	308001.7038953427	272502.85217228986	234253.92079180264	193417.6670769342	149107.68070934713	98592.04996939999	40865.5355954768
727.0	517003.2684816336	490852.7572323432	468595.15072699	449190.10892964364	431288.08024398563	423176.8503280081	418386.9045205683	414881.5362729731	411836.77713349543	408864.52976554586	409172.4334901973	399586.13297156047	382315.12989839446	363101.04985787696	341488.52066470555	309802.55406517483	274353.5862948288	236172.4150318625	195433.1697165639	151280.68055315205	101174.91710544273	43312.37548644119
728.0	518466.45331717486	492336.5142786997	470115.3769126782	450786.1184254583	432890.05284510466	424744.3361354393	419960.2362753018	416471.6264275424	413447.35246426886	410495.9757273301	410824.5244341023	401259.6717890535	384014.18299694534	364830.8263377631	343253.6456526797	311606.005625005	276206.2520594193	238091.79036646767	197447.67827940418	153448.1441958429	103719.38265299273	45772.73288565391
729.0	519931.5941566833	493822.07552683575	471636.9928848062	452381.5951868127	434496.23483480664	426315.0417160749	421536.80262814206	418065.10264511	415061.3539768449	412131.1602738714	412480.4594924355	402937.0250203549	385716.8950899625	366563.9974485725	345021.7912588733	313412.01292472484	278060.8359223153	240012.07129430864	199461.27226637304	155610.39750273374	106230.30674047541	48247.69931083941
730.0	521398.6913380482	495309.4430223069	473160.0084430049	453976.6416648721	436106.6739878786	427888.9125581137	423116.60172245087	419661.9616308479	416678.9100395811	413770.07852823974	414140.24968535866	404618.1928042754	387423.2632810316	368300.55999505025	346792.6181581421	315220.58862594503	279917.3495711572	241933.28448918788	201474.02376039163	157767.73048762087	108712.31632316421	50738.6463540878
731.0	522867.74519569974	496798.61878045264	474684.43314599845	455571.3531131449	437721.4294483714	429465.9839887182	424699.61771820765	421262.1906272962	418300.01816172077	415412.72441448865	415803.88654892205	406303.16432059783	389133.27854274685	370040.5071003762	348567.1299458773	317031.72818045656	281775.7972042075	243855.44676200725	203486.01102534158	159920.41847400845	111169.16144289047	53247.07437226304
732.0	524338.7560606537	498289.6047869887	476210.2763198316	457165.81831490644	439340.5506916351	431046.22978098306	426285.8410088811	422865.7835766091	419924.66845102597	417059.09195833316	417471.3678013924	407991.9360282318	390846.93580338603	371783.832227414	350344.3098645939	318845.43169456744	283636.1821007618	245778.56847502984	205497.28974645643	162068.71362293663	113603.84963484597	55774.756482924684
733.0	525811.7242605562	499782.4029985847	477737.54706573463	458760.12021570804	440964.11715955584	432629.6383038361	427875.2644298945	424472.7318606676	421552.8517758752	418709.176115846	419142.6870280514	409684.5024741445	392564.22866234137	373530.52918387257	352124.4891261147	320661.6929789345	285498.5040076049	247702.7063241499	207507.9411351303	164212.8497539034	116018.81536645134	58323.939319974335
734.0	527286.6501197268	501277.0153434276	479266.254267644	460354.3364759608	442592.20034947625	434216.2078802972	429467.88941176503	426083.0283386706	423184.56486573745	420362.970855462	420817.83919032896	411380.8569177526	394285.15068051184	375280.5910066433	353907.6619953247	322480.50816095644	287362.77678899816	249627.839796011	209518.00827865629	166353.04344433465	118416.05968128802	60897.30096811155
735.0	528763.5339592018	502773.44372177165	480796.4065993994	461948.5399558748	444224.9370330889	435805.9064613593	431063.6516735565	427696.6512206516	424819.7731141144	422020.46826581034	422496.8173510637	413080.94722499355	396009.69533213455	377034.0097634824	355693.8224680303	324301.87604648963	289228.98926556914	251553.99672867724	211527.5570530629	168489.49705431442	120797.2510409886	63498.32593688683
736.0	530242.3760967761	504271.69000647456	482328.01253163186	463542.79914278886	445862.28369691374	437398.74430289475	432662.5994566925	429313.6068649725	426458.5392685662	423681.66212077974	424179.61735442065	414784.90694815083	397737.854846413	378790.7800789812	357482.9584908674	326125.78830727586	291097.1515360254	253481.2014492089	213536.63700091484	170622.39887671755	123163.80076856376	66131.46689453919
737.0	531723.1768470452	505771.7560435207	483861.0803383607	465137.17852921726	447504.4918380852	438994.70293431514	434264.69761852967	430933.8755113096	428100.7594371056	425346.54737227835	425866.23291783396	416492.5937562985	399469.6254523429	380550.8936907451	359275.0750359184	327952.2427392716	292967.25718598376	255409.45885343722	215545.2998437393	172751.9234074293	125516.91238666291	68803.1378641082
738.0	533205.9365214456	507273.6436525321	485395.6181033143	466731.73894852475	449151.66680865263	440593.77060658956	435869.93700717646	432557.451697708	429746.5290466328	427015.11707123264	427556.66300473	418204.0433925926	401204.9970015588	382314.3428376014	361070.15281056904	329781.23332555726	294839.31402829173	257338.78546983667	217553.5943816941	174878.23492894828	127857.63118502608	71522.65560331795
739.0	534690.6554282955	508777.35462726647	486931.63372598833	468326.53787401307	450803.896855757	442195.93708287005	437478.30471924786	434184.3265182455	431395.75928406045	428687.36641515116	429250.89388123015	419919.250584145	402943.9635315234	384081.11464283336	362868.1907731228	331612.7543688376	296713.31720028893	259269.1947383033	219561.53652796458	177001.4852366725	130186.86237922125	74305.3147187031
740.0	536177.3338728341	510282.8907361044	488469.13492745504	469921.62968627515	452461.4298109696	443801.18854792416	439089.79018157313	435814.48457125656	433048.46829868987	430363.2846784882	430948.92155584565	421638.2094854583	404686.51742433524	385851.21658601996	364669.1784254571	333446.8002622137	298589.26533063274	261200.6967459413	221569.2543652609	179121.81895308726	132505.40529219498	77180.8106552459
741.0	537665.9721572609	511790.2537225239	490008.1292559367	471517.06591292267	454124.41446862835	445409.51411171025	440704.3801594411	437447.922208897	434704.6485631514	432042.8652057821	432650.73683566233	423360.9129903228	406432.6511442711	387624.6254176113	366473.1100042257	335283.3644405721	300467.16142770974	263133.30266515084	223576.70222308458	181239.36862468848	134813.96647944913	80234.7995036213
742.0	539156.5705807736	513299.4453055645	491548.6240921535	473112.89544416865	455793.126133247	447020.9014754301	442322.0581724465	439084.6225497337	436364.28871108685	433726.10284334933	434356.35241351963	425087.3547057587	408182.3574320857	389401.33739384083	368279.972952812	337122.4415255045	302346.9993267815	265067.01741472597	225583.94524488685	183354.26036578487	137113.1737894317	83636.01679993625
743.0	540649.1294396069	514810.4671802801	493090.6266544597	474709.1647272335	457467.8558950452	448635.3378233826	443942.81566003873	440724.57261059206	438027.38315813604	435412.8961070344	436065.73767890164	426817.5263539806	409935.6273702522	391181.34464606945	370089.7666555773	338964.0233704338	304228.77768916095	267001.8615636128	227591.0215161129	185466.61146656086	139403.58197166258	86491.52005459048
744.0	542143.6490270685	516323.3210181813	494634.1440037746	476305.9179421147	459148.9595794351	450252.8123396686	445566.6385359637	442367.7700743604	439693.91964087146	437103.51789825084	437778.8979458886	428551.42507646105	411692.4562550654	392964.63998278294	371902.4761083743	340808.1039829755	306112.4928927232	268937.83031816536	229597.96199663833	187576.53192725783	141685.72240268014	89283.7512691741
745.0	543640.1296335767	517838.00846766774	496179.18304832256	477903.19716090366	460836.8878549423	451873.3085198684	447193.51257065765	444014.1990708991	441363.8863322196	438797.67676104384	439495.8224382216	430289.0392421924	413452.83215766825	394751.21211495704	373718.09222317376	342654.67471164063	307998.1443725969	270874.9346017358	231604.79788470775	189684.12525350437	143960.03071041335	92008.98548475845
746.0	545138.5715466961	519354.53115445	497725.7505481875	479501.0424925318	462532.212114155	453496.81454346067	448823.4248422168	445663.8470315231	443037.2890828799	440495.46906896087	441216.50718462176	432030.36300259706	415216.74977676274	396541.0534020659	375536.61093604006	344503.72642498824	309885.725097124	272813.14531438646	233611.5585680309	191789.4881375538	146226.9268411892	94682.54177150817
747.0	546638.9750511732	520872.890681962	499273.85311969323	481099.49221457663	464235.6860847661	455123.3163257742	450456.3601067266	447316.70616402384	444714.10125762003	442196.8719936244	442940.94384920574	433775.38940681505	416984.1981116677	398334.1501864044	377358.0193520775	346355.2554629026	311775.23250685155	274752.56984645355	235618.27089121146	193892.71298099612	148486.78921025083	97314.57668599248
748.0	548141.3404289715	522393.0886317641	500823.4972396164	482698.5828935428	465948.3285354182	456752.8019389171	452092.30599697935	448972.76065231045	446394.31684106437	443901.89574783004	444669.1254476737	435524.1100882167	418755.1710772016	400130.50350744213	379182.307329079	348209.2505257651	313666.6604191706	276693.1095255068	237624.95991481806	195993.88322559418	150739.9633891061	99912.00519411766
749.0	549645.6679593055	523915.12656393676	502374.6892492407	484298.34949485195	467671.60476350354	458385.2573118167	453731.2451068151	450632.0006516122	448077.9320456201	445610.5143969599	446401.04335751664	437276.5175021769	420529.6582269939	401930.0939909372	381009.4657975497	350065.70081397914	315560.00352473	278634.799627786	239631.6489623523	198093.07844044175	152986.76530597784	102479.80182362028
750.0	551151.9579186755	525439.0060174656	503927.43535825936	485898.82548362034	469407.77143800596	460020.66917741235	455373.1644665346	452294.41183648363	449764.9304165507	447322.7294544129	448136.6945351652	439032.60368269205	422307.649545187	403732.916074625	382839.48481146694	351924.5989745647	317455.25618331786	280577.6468875507	241638.3587452516	200190.3773271247	155227.484408258	105021.70036472834
751.0	552660.2105809004	526964.7285106173	505481.74164853274	487500.0429171686	471160.7372716436	461659.0178857822	457018.05204295175	453959.9992415028	451455.3047756212	449038.52908554615	449876.05747414567	440792.35184326814	424089.1424232258	405538.9588472673	384672.35442778765	353785.93846250745	319352.41221530584	282521.64907027193	243645.1120940228	202285.84622948873	157462.38783012133	107540.60989185149
752.0	554170.4262171509	528492.2955413078	507037.61407770787	489102.0325300958	472938.94830380415	463300.2954553149	458665.8822400399	455628.70653512236	453149.0431841559	450757.9018564676	451619.15559314133	442555.7815432704	425874.12098424265	407348.2119611264	386508.0554373862	355649.7043668828	321251.4637009099	284466.80630845786	245651.92346890998	204379.55279615684	159691.7207445816	110038.85646761965
753.0	555682.6050959815	530021.708587461	508595.0584827062	490704.8238126505	474786.8167393882	464944.48275716556	460316.6563888677	457300.558227956	454846.13646109984	452480.84944604745	453365.95101069345	444322.85548060527	427662.5765651484	409160.665550229	388346.59643838985	357515.88826648204	323152.40440755815	286413.10373187903	247658.81127871614	206471.5584082642	161915.7110038756	112518.34466212598
754.0	557196.7474833631	531552.9691073617	510154.08058308484	492308.4450830462	476620.5197527577	466591.56868617225	461970.3330115244	458975.5284922331	456546.5544315627	454207.3528978474	455116.4468597503	446093.5762372616	429454.5043678216	410976.30135209725	390187.93888381624	359384.48064894305	325055.2244364853	288360.58616190945	249665.78964774124	208561.92016243684	164134.56712242687	114980.65329943219
755.0	558712.8536427142	533086.078539998	511714.6859842783	493912.92355429527	478396.87502061366	468241.52716398996	463626.918026954	460653.60967569397	458250.34083114436	455937.4061550554	456870.6297966339	447867.93449011154	431249.8897949179	412795.13005819183	392032.1150605241	361255.4689815641	326959.91770875826	290309.2030177702	251672.8725944003	210650.6918433454	166348.48520879605	117427.12263437215
756.0	560230.9238349317	534621.0383053983	513276.8801807237	495518.28539607185	480150.4098353076	469894.3551585139	465286.3872672749	462334.78495356813	459957.42930093675	457670.999989109	458628.5018286835	449645.9213417328	433048.72404790414	414617.12014042225	393879.0692053494	363128.8435346915	328866.47424573416	292258.9739545672	253680.07125938148	212737.92356991977	168557.64317757974	119858.89379055024
757.0	561750.9583184216	536157.8498049598	514840.66855887754	497124.5557920573	481889.4647804896	471550.03016459866	466948.7234061352	464019.03915622993	461667.82952636416	459408.12693859846	460390.0483399181	451427.5273113877	434850.9978408618	416442.26685770834	395728.8061832132	365004.5917608628	330774.88414764317	294209.8884570836	255687.39508329297	214823.66263831116	170762.20868009282	122276.95807706926
758.0	563272.9573491291	537696.5144217707	516406.05640012544	498731.7589931729	483618.0825091991	473208.53876694635	468613.90962250246	465706.359626072	463381.5261259428	461148.7729629341	462155.2616490264	453212.74280467804	436656.6981054212	418270.5583459266	397581.3131496019	366882.701715769	332685.1373721786	296161.94417746057	257694.85794885224	216907.94875184452	172962.33626223612	124682.17601676565
759.0	564796.9211805686	539237.033520924	517973.0488835924	500339.9183670627	485338.67730531684	474869.86219124665	470281.9266469839	467396.73078607133	465098.5092009173	462892.93459252804	463924.1309264123	455001.56408967834	438465.82410631643	420101.98376851133	399436.5768788933	368763.1615481595	334597.2243498198	298115.13583180984	259702.4597000868	218990.8302188539	175158.1699135403	127075.30651798437
760.0	566322.850063852	540779.4084498268	519541.65108885535	501949.05644415086	487052.86242495896	476533.98441715585	471952.7576039042	469090.13716219633	466818.7623762202	464640.5964930424	465696.65031238867	456793.9754061421	440278.3545156359	421936.5312251295	401294.58658515534	370645.9577802393	336511.1334413765	300069.45787695085	261710.2161286996	221072.3355578364	177349.84264037083	129457.01976824185
761.0	567850.7442477187	542323.6405384999	521111.8679985641	503559.1949605644	488761.79566832655	478200.8888732197	473626.38482928596	470786.56628314464	468542.28538063576	466391.73711028125	467472.8081244159	458589.96849386266	442094.2824330352	423774.1887322626	403155.3269590504	372531.07857986656	338426.85287087364	302024.9037207401	263718.12397349277	223152.49761249044	179537.47698138986	131827.91369293118
762.0	569380.6039785625	543869.7310998741	522683.70450097293	505170.3548981844	490466.35030303214	479870.5573139657	475302.7878135212	472485.9985455094	470269.05330496066	468146.38888520445	469252.5995795728	460389.53473901906	443913.59758826985	425614.94282403763	405018.78585613787	374418.49692206946	340344.3715007	303981.4656950733	265726.1898997065	225231.36064651742	181721.19274231693	134188.52133430314
763.0	570912.4295004612	545417.6814300781	524257.1653923879	506782.5565220615	492167.20959062374	481542.9747652143	476981.9459065675	474188.4279935259	471999.0597025158	469904.4965463914	471036.00981271366	462192.66436374246	445736.28773724206	427458.7830182242	406884.95001827023	376308.23727965343	342263.6730361484	305939.1308269934	267734.39528688346	227308.93921840226	183901.09106907086	136539.322670626
764.0	572446.2210552028	546967.492808721	525832.255379532	508395.8194154085	493864.9234210482	483218.1181797121	478663.8530076236	475893.82748715044	473732.2906486803	471666.0481340932	472823.03265388164	463999.34587912937	447562.3420267716	429305.69522559294	408753.8044042199	378200.2479579376	344184.7573601858	307897.90361211484	269742.80250551447	229385.26377343922	186077.2734060617	138880.7482869564
765.0	573981.9788823132	548519.1664991691	527408.9790818327	510010.16251236346	495559.9443620963	484895.9746707246	480348.45802526944	477602.18797916855	475468.729907786	473431.03074896877	474613.6627242643	465809.5660189431	449391.7462443344	431155.66688126983	410625.335793453	380094.5266119987	346107.59753997845	309857.7633182255	271751.35043677315	231460.35822011856	188249.83179118467	141213.19689520885
766.0	575519.7032190831	550072.7037488159	528987.3410336343	511625.60412869876	497252.6517223769	486576.52394514007	482035.765863296	479313.48916554684	477208.37011792604	475199.54460790183	476407.8771124284	467623.3288363804	451224.49868613237	433008.68504288886	412499.5304899982	381991.05881953577	348032.1840887723	311818.70019581274	273760.0570450349	233534.24210917891	190418.84919652838	143537.0154609168
767.0	577059.3943005939	551628.1057893483	530567.3456863381	513242.1619906326	498943.3682411701	488259.7538563578	483725.7519945621	481027.7148981746	478951.1910579143	476971.4321454234	478205.68600148143	469440.60852060124	453060.57115542406	434864.73613233503	414376.3719826478	383889.828418609	349958.5020382398	313780.70539613103	275768.92127206246	235606.93414991378	192584.4047152	145852.52993125666
768.0	578601.0523597441	553185.3738370048	532148.9974104743	514859.8532618884	500632.37203639664	489945.6282456595	485418.3943887474	482744.85226019565	480697.1851174282	478746.7294930064	480007.0623427518	471261.3994614903	454899.9731311271	436723.8064951635	416255.84080768883	385790.82134623197	351886.5372592251	315743.76779640757	277777.93611924455	237678.45020539174	194746.57037196262	148160.0337879571
769.0	580144.6776272745	554744.5090928306	533732.3004977059	516478.6945691375	502319.9053881473	491634.14580276085	487113.6629102156	484464.878959412	482446.3379034521	480525.4471530138	481812.00017148047	473085.6726763205	456742.6740421158	438585.8822029177	418137.9366201524	387693.9988479385	353816.2739512793	317707.8723860908	279787.10119384824	239748.80243029393	196905.41207127215	150459.79621784616
770.0	581690.2703317943	556305.5127429263	535317.2591627709	518098.7020259305	504006.18134372035	493325.28162348457	488811.54345898767	486187.78046383266	484198.63045379287	482307.5196663721	483620.4936015823	474913.3963678967	458588.6672138952	440450.9493771186	420022.63012826955	389599.4106106508	355747.6970344336	319673.0053324142	281796.4060631757	241818.006154685	199060.99085872102	152752.06021596416
771.0	583237.8306998045	557868.3859586914	536903.8775453613	519719.8912552466	505691.38878233294	495019.01756991306	490512.01329063554	487913.5095935771	485954.05134607013	484093.0365476267	485432.52619272994	476744.73136818607	460437.93928388273	442318.9910159898	421909.8980621866	391506.97267660894	357680.78892870375	321639.1577224646	283805.8445907994	243886.0666087902	201213.36223581136	155037.0543652532
772.0	584787.358955724	559433.129897063	538492.1597119448	521342.27741074475	507375.6963653642	496715.3339188886	492215.04386068624	489642.1328751766	487712.5863445766	485881.89226168976	487248.09185010305	478579.4566545706	462290.48179644794	444190.0009370941	423799.7550464946	393416.6927153052	359615.3415533652	323606.3099656785	285815.4083216022	245952.9922125652	203362.5758404162	157314.97835203866
773.0	586338.8553219128	560999.7457007508	540082.1096575286	522965.87519681425	509059.2556638027	498414.2181259781	493920.618434502	491373.54580897075	489474.21930144256	487674.10697659955	489067.17811613495	480417.6340147209	464146.27731646574	446063.9554824577	425692.1560853238	395328.5518585179	361551.9116671231	325574.44731353346	287825.08683540655	248018.78756020137	205508.67273619917	159586.02293264866
774.0	587892.320018696	562568.2344984649	541673.7313073694	524590.6988875082	510742.20366733416	500115.632471354	495628.70327347587	493107.76101593307	491238.936210308	489469.66558521305	490889.7733833434	482259.2624672764	466005.3133901424	447940.8424801713	427587.0933241389	397242.53106021846	363489.90784024354	327543.5540068444	289834.8695113147	250083.45602116245	207651.7083714098	161850.35620782722
775.0	589447.7532643877	564138.597405141	543267.0285186312	526216.7623444351	512424.6648213022	501819.57716859237	497339.28010958026	494844.7565369812	493006.7192683222	491268.55834319163	492715.8649316342	484104.31851544627	467867.577111108	449820.64778721356	429484.5489814087	399158.61290032626	365429.50180995243	329513.6116984164	291844.7440783755	252146.99460837233	209791.7045442884	164108.1379504871
776.0	591005.1552753136	565710.8355221609	544862.0050819914	527844.079033681	514106.75269805884	503526.0272325629	499052.32040252286	496584.5126062385	494777.5535687645	493070.76841091085	494545.4462666622	485952.79334066773	469733.0539651137	451703.35428492585	431384.5051362225	401076.77877174877	367370.6753188721	331484.604660355	293854.69685192325	254209.41178644297	211928.69776775507	166359.50731538364
777.0	592564.5262658345	567284.9499375672	546458.6647231998	529472.6620418243	515788.57138155727	505234.96971180313	500767.8100722732	498327.0110969808	496551.3752096468	494876.2890460961	496378.4995181215	487804.6762927291	471601.73254599917	453588.94668061996	433286.94493212743	402997.0096872924	369313.4080930228	333456.5117933132	295864.714092052	256270.69467594213	214062.71605801658	168604.59553471295
778.0	594125.8664483678	568860.9417262758	548057.0111045898	531102.5240911066	517470.21662442986	506946.37289538665	502485.6931319046	500072.23101557	498328.32454528817	496684.39942818007	498215.019361657	489659.953921428	473473.5963288752	455477.4093078651	435191.8507943661	404919.2849181141	371257.6798323922	335429.3174426354	297874.77911365073	258330.84167635447	216193.78241025092	170843.5195514054
779.0	595689.1760334113	570438.811950282	549657.0478265457	532733.6775538108	519151.7768226494	508660.23394947324	504205.96967506333	501820.1515905869	500108.2209397291	498497.195186186	500054.9884648382	491518.6135718981	475348.6318314974	457368.725924969	437099.2033001679	406843.5859364759	373203.4706249224	337402.9976443714	299884.8772264963	260389.84542795364	218321.91773931	173076.38510539546
780.0	597254.4552295632	572018.5616588641	551258.7784289245	534366.1344659004	520833.3338425271	510376.5329622175	505928.60314185487	503570.75153532956	501891.1084653075	500312.55412469874	501898.39427345386	493380.6392116586	477226.82464280433	459262.8778526888	439008.98343801504	408769.8923637406	375150.7573830448	339377.5338463475	301894.9880868655	262447.69631201436	220447.13768733485	175303.28734390787
781.0	598821.7042435452	573600.1918887829	552862.2063924384	535999.9065399647	522514.96372712485	512095.2564809187	507653.5638590295	505324.00920614594	503676.96356365626	502131.16760831414	503745.23399766104	495246.02739880915	479108.1600053242	461159.851829718	440921.1722985651	410698.18221580726	377099.5218292752	341352.9033314686	303905.09300036414	264504.3846138922	222569.45372162433	177524.31497555046
782.0	600390.9232802233	575183.7036644758	554467.335139995	537635.0051775152	524196.7373033966	513816.3893756117	509380.8228411407	507079.90162550216	505465.77224601957	503953.018062691	505595.4841323913	497114.75558171025	480992.6227438023	463059.6191735262	442835.75107706274	412628.4343971068	379049.7377149836	343329.08337242506	305915.1734155067	266559.89636888925	224688.87461693224	179739.53973418183
783.0	601962.1125426284	576769.0979982493	556074.1680379995	539271.4414806713	525878.7207069894	515539.92458430055	511110.3507006022	508838.4116651601	507257.5165031861	505778.09488121356	507449.1343294408	498986.81252009235	482880.19698213687	464962.1907801123	444752.69912536454	414560.62827139196	381001.38437464845	345306.0514775022	307925.2062464837	268614.2166638132	226805.40507651097	181949.02708234475
784.0	603535.2722319777	578356.3758904659	557682.7083976194	540909.226263275	527560.9758382909	517265.85358717036	512842.11604576395	510599.51053345983	509052.17945237254	507606.38031797064	509306.17687888135	500862.18502480054	484770.86937860784	466867.52002981317	446671.9958880452	416494.74043311493	382954.4372790636	347283.7832232529	309935.16911447904	270667.3299558733	228919.0458661702	184152.8427791833
785.0	605110.4025476945	579945.5383297285	559292.9594760124	542548.3700614662	529243.560760652	518994.17523350025	514576.08475154813	512363.17806268844	510849.7413632591	509437.8614926589	511166.59351609915	502740.86011844	486664.62227493885	468775.599606015	448593.6220204063	418430.7490884694	384908.87183586275	349262.2534511375	311945.0383733727	272719.21541511046	231029.79566541442	186351.02795901406
786.0	606687.5036874288	581536.5862930607	560904.9244775202	544188.883143754	530926.5300497611	520724.8915467842	516312.23120813223	514129.3897076879	512650.1841866453	511272.52296644094	513030.37256691814	504622.82138599537	488561.4411016134	470686.41047060053	450517.5541858794	420368.6290338807	386864.66368339636	351241.4365908295	313954.78869418846	274769.8556974736	233137.64784678136	188543.6269832395
787.0	608266.5758470772	583129.5207460843	562518.606554828	545830.7755206107	532609.9351014438	522458.0115692873	518050.51101937104	515898.1203105101	514453.4902234962	513110.34346950165	514897.5005292164	506508.0547806121	490461.3089629881	472599.9343067874	452443.7753009363	422308.3614923587	388821.7882138363	353221.30627510336	315964.39455435704	276819.2257577452	235242.59282392176	190730.67262203508
788.0	609847.6192208019	584724.3426431919	564134.0088100918	547474.056953619	534293.8244039431	524193.55783908314	519790.8936442296	517669.3501295188	516259.6330710533	514951.3235107954	516767.96371523925	508396.5534590676	492364.2087465463	474516.15423574916	454372.26002365205	424249.91691586375	390780.2171651323	355201.83487625286	317973.8242219495	278867.29848389525	237344.61811434175	192912.1907480748
789.0	611430.6340010506	586321.0529277186	565751.1342960335	549118.7369641948	535978.2437796852	525931.5630848557	521533.35436299513	519443.04617608566	518068.61295598897	516795.43471932795	518641.7480053021	510288.29147568403	494270.12670417904	476435.0475089438	456302.987198063	426193.27424663096	392739.9276453135	357182.9939908709	319983.0594401888	280914.05776046903	239443.70699259092	195088.1985167691
790.0	613015.6203785755	587919.6525321079	567369.9860170074	550764.8248419142	537663.2366007139	527672.0827467701	523277.84743322764	521219.19644670177	519880.3919765917	518642.6641968157	520518.84010761714	512183.2600708932	496179.0428352922	478356.5965584795	458235.931689299	428138.4064221128	394700.8890052134	359164.7533055265	321992.05805069656	282959.4647159473	241539.84056181577	197258.70742442936
791.0	614602.5785424522	589520.1423780763	568990.5669300351	552412.3296524627	539348.8439813047	529415.1952756126	525024.3367267364	522997.7595607288	521694.9515925335	520492.99537099554	522399.223366501	514081.44338438904	498090.941820253	480280.78119180317	460171.0787872069	430085.2926494881	396663.07398992305	361147.0869897707	324000.79874301766	285003.4931385604	243632.9942098196	199423.71980523656
792.0	616191.5086800975	591122.5233767742	570612.8799458134	554061.2602452299	541035.1049507185	531161.0321029641	526772.7806322863	524778.718590811	523512.28297316376	522346.40821534337	524282.88708435796	515982.8247456569	500005.8050431429	482207.5812728047	462108.39715619397	432033.90000939963	398626.45456903044	363129.9600921468	326009.24251025275	287046.10999063356	245723.14221709484	201583.2314171549
793.0	617782.4109772888	592726.7964289434	572236.9279296957	555711.6252605692	542722.0566086086	532909.7893144727	528523.140966722	526562.0446604246	525332.3547214825	524202.89550532907	526169.8149727936	517887.38980887935	501923.6145125832	484136.9752154339	464047.8658661974	433984.20638174086	400591.0009469023	365113.34024271375	328017.356861145	289087.2813662266	247810.25356101873	203737.2300406524
794.0	619375.2856181815	594332.9624250722	573862.713702644	557363.4331367397	544409.7342652134	534661.7827892518	530275.3953494874	528347.7088867865	527155.147846664	526062.4321053386	528059.9904126878	519795.1215303176	503844.35290505376	486068.9463073161	465989.4594319536	435936.1799622864	402556.68325976736	367097.1987695683	330025.10741466883	291126.96883983025	249894.29420219717	205885.69793040026
795.0	620970.1327853269	595941.0222455476	575490.2400421584	559016.6921165487	546098.1715681677	536417.5584642367	532029.4771969845	530135.6827013897	528980.64179367	527925.0039468916	529953.3994880859	521706.0000915236	505768.00249933795	488003.4714967235	467933.15742130287	437889.80263373756	404523.47097064985	369081.4981244907	332032.45682177437	293165.13861027564	251975.22713650996	208028.60911101848
796.0	622566.95265969	597550.9767608043	577119.5096831804	560671.4102537092	547787.4006174996	538178.1909842035	533785.3512244005	531925.940807399	530808.8197524664	529790.5924555764	531850.0230577957	523620.0234551987	507694.55054576613	489940.52704168775	469878.9305886696	439845.03739234677	406491.33235965006	371066.2047179274	334039.3680872444	295201.7452096781	254053.00898274872	210165.92890487623
797.0	624165.7454206666	599162.8268314711	578750.5253189718	562327.5954189296	549477.4520701655	539946.286648509	535542.9769756529	533718.4510453969	532639.6535117954	531659.1803176531	533749.8544568929	525537.1592387648	509623.9670453938	491880.0839970801	471826.7558033285	441801.8580081835	408460.2356025608	373051.28291491204	336045.7989000698	297236.7473482754	256127.59960348567	212297.6157952028
798.0	625766.5112461005	600776.5733085148	580383.2896019714	563985.2553057461	551168.3552352961	541736.1245141008	537302.303825048	535513.1817101666	534473.1219408441	533530.7506588444	535652.8727021463	527457.397809505	511556.24114138045	493822.1478004132	473776.60618254164	443760.2362251033	410430.1475727925	375036.69598030474	338051.7138328937	299270.0996110086	258198.94537445885	214423.6212372423
799.0	627369.2503123003	602392.2170333816	582017.8051446291	565644.3974361165	552860.1381611659	543508.8905850356	539063.286411906	537310.1097458723	536309.2033086407	535405.287175362	537559.058738293	529380.7212647791	513491.3495091217	495766.6682089645	475728.45592753653	445720.1407840431	412401.0347932561	377022.40602719947	340057.0653068856	301301.7541823388	260266.99459138478	216543.88809476933
800.0	628973.9627940565	604009.7588381352	583654.0745202175	567305.0291657806	554552.8277147753	545268.6388051787	540825.8755019427	539109.1985953249	538147.8733128565	537282.766529292	539468.4001945606	531307.0908872971	515429.2740348457	497713.6308785839	477682.2782013805	447681.5424565525	414372.8624935895	379008.37295745785	342061.81274955877	303331.66235617455	262331.6900778551	218658.35136122745
801.0	630580.6488646573	605629.1995455932	585292.100263623	568967.1576894063	556246.4496548155	547021.9978036418	542590.021510003	540910.4134209468	539989.1095351377	539163.1722650314	541380.8792544402	533236.5520973739	517369.99493595713	499663.01451676403	479638.0457099086	449644.4097822678	416345.59602873016	380994.5608711366	344065.9084500266	305359.7709118052	264392.972546991	220766.9370153224
802.0	632189.3086959051	607250.5399694607	586931.8848721178	570630.7900455259	557941.0286986945	548771.1963473302	544355.6575184134	542713.7308504317	541832.8880044252	541046.4851979823	543296.4782855356	535169.0265390615	519313.49216569564	501614.79470261815	481595.7259491633	451608.71073290537	418319.19906844146	382980.92101031623	346069.3059078744	307386.02196923393	266450.774696303	222869.56383406895
803.0	633799.9424581331	608873.7809144611	588573.4308061088	572295.9331212775	559636.5885842234	550517.4205699484	546122.7661513328	544519.1124139561	543679.1838392277	542932.6840332428	545215.1791349772	537104.5134161796	521259.7445174261	503568.9471823088	483555.3034793248	453574.41351483605	420293.6344820647	384967.42160572513	348071.95690049056	309410.36680185585	268505.02683315106	224966.13918891642
804.0	635412.5503202198	610498.9231764657	590216.7404898712	573962.5936569583	561333.1521264821	552261.4232499917	547891.253268579	546326.5226628068	545527.9715346821	544821.7531183521	547136.9706292017	539042.9967070579	523208.73255125596	505525.4476550487	485516.7385703438	455541.484116285	422268.864641537	386954.01380588603	350073.81030496035	311432.73753260606	270555.6543775682	227056.56267311348
805.0	637027.1324496059	612125.9675426192	591861.8163122617	575630.7782504003	563030.741270335	554003.7315807235	549661.0746126864	548135.9295090906	547379.227258744	546713.6723652427	549061.8289356154	540984.4564279825	525160.4310117791	507484.27250656456	487480.00957715185	457509.89125286625	424244.84492652945	388940.59101567644	352074.81356668205	313453.06942850776	272602.57808376796	229140.7225649556
806.0	638643.689012309	613754.914791465	593508.6606274134	577300.4933611767	564729.377139004	555744.7389980394	551432.167892402	549947.2960669778	549232.9252088664	548608.4176306918	550989.7385425224	542928.8748117057	527114.828764823	509445.3953387637	489445.0790477904	459479.59896102303	426221.55676723365	390927.2909802306	354074.916047545	315471.3086681904	274645.713480761	231218.49735394458
807.0	640262.2201729388	615385.7656930668	595157.2757554142	578971.7453146467	566429.080079064	557484.7524824447	553204.4674062391	551760.589283993	551089.0379007949	550505.9581479596	552920.6794644506	544876.2330567768	529071.8935315078	511408.7914877003	491411.9200873471	461450.5723398598	428198.9374859219	392913.8811731391	356074.0578501858	317487.3749064115	276684.9704457931	233289.75317634596
808.0	641882.7260947126	617018.5210091282	596807.6639829681	580644.5403058468	568129.8697021906	559224.0195738135	554977.9038393429	553575.7692878242	552947.5399689302	552406.3094741458	554854.622587572	546826.5109580761	531031.6075183331	513374.43604813743	493380.5037441137	463422.7763845035	430176.953655349	394900.37480335514	358072.18280172744	319501.2017648519	278720.2537131001	235354.344519087
809.0	643505.2069394693	618653.1814931112	598459.8275640398	582318.8844032361	569831.7649239429	560962.7449993991	556752.4177093115	555392.7986437473	554808.4032969495	554309.4139233045	556791.5908767685	548779.6851076902	532993.9465020221	515342.29337272246	495350.7952190186	465396.17430739984	432155.5620485797	396886.7397540869	360069.23077866697	321512.7122425859	280751.4611527687	237412.11304390605
810.0	645129.6628676851	620289.7478903515	600113.7687204846	583994.7835523002	571534.783999849	562701.1015094913	558527.9266356817	557211.6392110302	556671.6019729641	556215.2621439971	558731.5210231923	550735.7471033226	534958.8927535174	517312.3614419125	497322.7679378683	467370.7276375593	434134.7222518671	398872.9017231623	362065.1399957346	323521.82886440563	282778.4880896973	239462.88551288733
811.0	646756.0940384864	621928.2209381722	601769.4896426607	585672.2435790241	573238.9445590202	564439.2372633889	560304.3558666526	559032.2493694269	558537.1027349135	558123.832364462	560674.4097022385	552694.6663185526	536926.4183700582	519284.5888689673	499296.3838695664	469346.40338717203	436114.38737817545	400858.8159542312	364059.8476439767	325528.4697152755	284801.2177142949	241506.47363715735
812.0	648384.5006096658	623568.601365996	603426.9924900292	587351.2701932364	574944.2636355073	566177.2810510505	562081.6253225276	560854.5902526642	560404.8901806319	560035.102003056	562620.235166845	554656.4260234613	538896.5017033181	521258.9565225424	501271.6142070424	471323.1583656393	438094.5130885555	402844.4297359136	366053.2862886952	327532.55050898157	286819.5310135338	243542.67254254862
813.0	650014.8827376948	625210.889895454	605086.2793917377	589031.8689918328	576650.7576975832	567915.3460975243	563859.6507213439	562678.5918714453	562274.921583524	561949.048751076	564568.9819878906	556621.003530683	540869.1183221771	523235.4359611338	503248.4234251556	473300.9410508076	440075.0521503029	404829.6865132542	368045.38552518026	329533.98076101096	288833.29834640044	245571.25446610624
814.0	651647.2405777382	626855.087240495	606747.3524471906	590714.0454618825	578358.4426751256	569653.5329060921	565638.3390477692	564504.3047823615	564147.1736602067	563865.649894812	566520.6158515192	558588.3788820955	542844.2432608436	525213.9995298802	505226.7776928269	475279.752354056	442055.9584851011	406814.5307527166	370036.0817589456	331532.6682424811	290842.38243711885	247591.9892537031
815.0	653281.5742836678	628501.1941074904	608410.2137266056	592397.8049836251	580067.3339852479	571391.9314295013	567417.6034545945	566331.586011649	566021.6135910095	565784.8785600729	568475.1496954245	560558.5311685744	544821.8568261341	527194.6179446724	507206.6424091836	477259.50994717557	444037.1852027839	408798.90215566807	372025.2930195341	333528.5149442974	292846.6446158495	249604.59734165552
816.0	654917.8840080763	630149.2111953385	610074.8652715579	594083.152833361	581777.4465563194	573130.6227593501	569197.3360641128	568160.4269646907	567898.2133028414	567706.7207984573	570432.5313892332	562531.437321392	546801.9285507555	529177.2602699524	509187.98221125954	479240.1858161348	446018.6783917379	410782.740373506	374012.9509096283	335521.4192673762	294845.92549709347	251608.79222978686
817.0	656556.1699022894	631799.1391955677	611741.3090955095	595770.0941862394	583488.7948505069	574869.6804621557	570977.4344584439	569990.7787321949	569776.9386051188	569631.143335426	572392.749881163	564507.0705168342	548784.437678668	531161.9008766107	511170.7611863798	481221.73909479455	448000.39058788837	412765.9879582095	375998.9718073973	337511.27474816097	296840.06461463036	253604.2550735447
818.0	658196.4321163804	633450.9787924364	613409.5471843275	597458.6341189517	585201.3928849276	576609.1716512545	572757.7812308812	571822.5943114711	571657.7624221498	571558.1225535441	574355.7839186604	566485.4258427878	550769.3559251782	533148.5039336316	513154.94239902025	483204.12398193515	449982.2679505663	414748.5758503474	377983.275810689	339497.9701331478	298828.88586510345	255590.6357186879
819.0	659838.6707991826	635104.7306630325	615079.581496791	599148.7776123288	586915.2542515516	578349.1578577508	574538.2540504977	573655.8307329264	573540.6479051388	573487.639449151	576321.6122258654	568466.4628416492	552756.6560690318	535137.0461973975	515140.48854185815	485187.29689956043	451964.2588364399	416730.4401684281	379965.778790359	341481.38835331454	300812.2080721867	257567.54620649188
820.0	661482.8860983021	636760.3954773702	616751.4139650838	600840.529553853	588630.3921359212	580089.6957463474	576318.7207309734	575490.430321962	575425.5647897748	575419.6654611275	578290.2142112236	570450.1631177971	554746.317969183	537127.4862572167	517127.3577238635	487171.21189679904	453946.3068782472	418711.51362742565	381946.3934496626	343461.40780954773	302789.830597008	259534.55942201416
821.0	663129.0781601305	638417.9738984865	618425.0464952779	602533.8947400813	590346.8193347832	581830.8377094875	578099.0406148435	577326.3318506476	577312.4774462576	577354.1727509473	580261.566760468	572436.5060473839	556738.3080429498	539119.8030390773	519115.5227359866	489155.823471757	455928.35738373897	420691.72626752924	383925.02714640496	345437.89968058345	304761.5437171642	261491.19908310653
822.0	664777.2471298577	640077.4665825338	620100.4809678049	604228.8778789906	592064.5482727123	583572.6323653528	579879.0181738003	579163.5285854334	579201.3531756086	579291.1383651503	582235.647108008	574425.4666456907	558732.602270971	541113.9597040075	521104.933331986	491141.08480719343	457910.3512506624	422671.00553516706	385901.59237415	347410.72987947264	306727.12177371746	263436.9333369743
823.0	666427.3931514838	641738.8741788741	621777.7192379168	605925.4835922415	593783.5910177942	585315.124978538	581658.5974699578	581001.9182364924	581092.1556639152	581230.5348433937	584212.4322450372	576417.0215314173	560729.1755361889	543109.9059731322	523095.55168039724	493126.94427148276	459892.2324622992	424649.28226752597	387875.98498453293	349379.7579370541	308686.3228349718	265371.1662478497
824.0	668079.5163678321	643402.1973301687	623456.7631361359	607623.7164173697	595503.9592964397	587058.3578182184	583437.4798939151	582841.462214101	582984.8507009934	583172.3372988227	586191.9001258978	578411.1444023451	562727.9936806974	545107.654594949	525087.3384665584	495113.35911919083	461873.93924126844	426626.4754460338	389848.1061216688	351344.8335728386	310638.8871074023	267293.2202901867
825.0	669733.6169205601	645067.4366724679	625137.6144686954	609323.5808099026	597225.6645073825	588802.3704652096	585215.4910299182	584682.1028572805	584879.4021040406	585116.5141421147	588174.026478356	580407.8117195938	564729.0345548233	547107.1281073713	527080.2494485492	497100.27288204234	463855.40927593457	428602.50842733413	391817.8496330455	353305.8036989747	312584.53454456886	269202.3260742604
826.0	671389.6949501724	646734.5928352993	626820.2750179685	611025.081145411	598948.7177349231	590547.2000768986	586992.4037864653	586523.7475959546	586775.7720272482	587063.0435324955	590158.7882161224	582406.9987376448	566732.2668621811	549108.3075140839	529074.1818923384	499087.63634626294	465836.57992342836	430577.3005429729	393785.10857508343	355262.5015185918	314522.96283736685	271097.59789239115
827.0	673047.7505960319	648403.6664417541	628504.7465428904	612728.22172149	600673.1297614647	592292.8816171769	588767.948526531	588366.4355379548	588673.9222182692	589011.8927807914	592146.1589480343	584408.6790804758	568737.6586153695	551111.155386815	531069.2817403956	501075.3967988964	467817.385895791	432550.76710580033	395749.7669203523	357214.75403321383	316453.84717915417	272978.00500406115
828.0	674707.7839963716	650074.6581085717	630191.0307793678	614433.0067596793	602398.9110793894	594039.4480570514	590541.8255965386	590210.0037456014	590573.8157153652	590963.0362525313	594136.119346547	586412.8273940738	570745.1868420673	553115.6371675011	533065.3134718613	503063.5002901975	469797.760425351	434522.82558600785	397711.70666114613	359162.37908623123	318376.8302261254	274842.3334676341
829.0	676369.795288306	651747.568446224	631879.1294406814	616139.4404073217	604126.0719023198	595786.9305508096	592313.6797695037	592054.4210400388	592475.4130615089	592916.4423695244	596128.6397528012	588419.4176625161	572754.8152930334	555121.7170543723	535062.2952833534	505051.89162774145	471777.63549533347	436493.3837670749	399670.8051584547	361105.1825738275	320291.5261397968	276689.1325099411
830.0	678033.7846078427	653422.3980589975	633569.0442178792	617847.526739362	605854.6221758007	597535.3585907004	594083.0852210711	593899.6202186691	594378.6726744005	594872.0834369007	598123.6959745457	590428.4231033121	574766.5141620596	557129.3577882879	537060.1829198832	507040.51450486976	473756.93986576254	438462.3508302336	401626.9331628937	363042.95938855753	322197.5113956228	278516.6345062378
831.0	679699.7520898932	655099.1475450741	635260.7767801604	619557.2697600911	607584.5715874439	599284.7601444469	595849.5483946498	595745.53373439	596283.5551050632	596829.9296081555	600121.2636221668	592439.8112585377	576780.2560195477	559138.5211577641	539058.9275364662	509029.3114640949	475735.60227264004	440429.6324872816	403579.95652077015	364975.49242995656	324094.3209364213	280322.63473874907
832.0	681367.6978682844	656777.8174966108	636954.3287752516	621268.6734048339	609315.9295765645	601035.1617773207	597612.4042161444	597592.0887701564	598190.0168793666	598789.9494458677	602121.3150288379	594453.5692276441	578796.0037162266	561149.1701894258	541058.4837515412	511018.22441113024	477713.5478887706	442395.13010793575	405529.7350413606	366902.55035210354	325981.4420114239	282104.3030410869
833.0	683037.622075769	658458.4084998182	638649.7018297745	622981.7415415867	611048.705343343	602786.5887605855	599370.8508342406	599439.2103904469	600098.0177893051	600752.1117800623	604123.8251817137	596469.6564620925	580813.732382271	563161.2649248337	543058.8009307587	513007.19069422106	479690.69632922526	444358.7424134403	407476.12293775094	368823.88605823886	327858.2948795755	283857.86054926115
834.0	684709.5248440369	660140.9211350373	640346.8975496057	624696.4779726038	612782.9078575417	604539.0651690984	601123.7094433317	601286.822934085	602007.5071914599	602716.3868349844	606128.7670417868	598488.0490728671	582833.4035713801	565174.7663772308	545059.8294071676	514996.1527623534	481666.9809133962	446320.36435683223	409418.96584294003	370739.2393106829	329724.2691343253	285577.9857875162
835.0	686383.4063037253	661825.3559768158	642045.9175202282	626412.8864359353	614518.5458668023	606292.6139687443	602869.241797572	603134.8462209	603918.4581265907	604682.7369335857	608136.1126540842	600508.7163996268	584854.9861058148	567189.6355895799	547061.5203362274	516985.04389883013	483642.3091431047	448279.88725995837	411358.1028569591	372648.3275724419	331578.53877016495	287256.5801488308
836.0	688059.2665844297	663511.713593982	643746.7633070769	628130.9706069196	616255.6279045494	608047.2570952651	604604.4508419537	604983.197254764	605830.8068093953	606651.1310127462	610145.7837821945	602531.6306177339	586878.4450025997	569205.8292382229	549063.8195662095	518973.80028417706	485616.60308420355	450237.1977693546	413293.36672497774	374550.8490165738	333420.5474575523	288879.0829951489
837.0	689737.1058147138	665199.9945497192	645449.4364558745	629850.7340996296	617994.1622975224	609803.0155255063	606322.3801864127	606831.7901412855	607744.5149840162	608621.5576055674	612157.9069299477	604556.7623573433	588903.7460377617	571223.3071281549	551066.6753530263	520962.35570945666	487589.7759882767	452192.17924185016	415224.57894208306	376446.48004146107	335249.1156293072	290416.34220266115
838.0	691416.9241221203	666890.199401637	647153.9384929624	631572.1804682774	619734.1571729607	611559.9093419915	607996.1448999185	608680.535157085	609659.5325098293	610593.9529901427	614172.2954445323	606584.0813057062	590930.8601072996	573242.0261421077	553070.0346119405	522950.64275641844	489561.7397165327	454144.7100323818	417151.55440379155	378334.8706541873	337063.2472038791	291706.90998740715
839.0	693098.7216331806	668582.328701843	648860.2709256229	633295.3132085764	621475.6204654566	613317.957791607	609701.1654887927	610529.3394764697	611575.8115966915	612568.2919162163	616188.9816857268	608613.5339616621	592959.7463627607	575261.9432495434	555073.8415706635	524938.5920853864	491532.40313184756	456094.66316629574	419074.0954824602	380215.64204124437	338861.6764212116	293121.4550572988
840.0	694782.4984734255	670276.3829970129	650568.4352423956	635020.1357590634	623218.559923501	615077.1793390678	611423.4104418408	612378.10494119	613493.3034683124	614544.547248526	618207.9274637294	610645.1584164075	594990.3692889649	577283.0147908226	557078.0374894211	526926.1313118786	493501.6731275009	458041.90821258986	420991.99716797576	382088.38243470126	340642.8975571766	294668.2882577788
841.0	696468.2547673943	671972.3628284588	652278.432913387	636746.6515023832	624962.9831157341	616837.591715747	613154.5653748461	614226.7296668224	615411.9559940792	616522.6743195261	620229.1059644446	612678.8547033824	597022.6882528983	579305.1951979403	559082.570563947	528913.186549496	495469.45323506196	459986.30975908035	422905.0384376354	383952.6436350542	342405.0806194492	296275.3916162751
842.0	698155.9906386449	673670.2687321976	653990.2653905733	638474.8637665346	626708.89743692	618599.2119643728	614891.8232089602	616075.1086964794	617331.7169097967	618502.6440890761	622252.4855203069	614714.6133056607	599056.6812504353	581328.4405745635	561087.3767065214	530899.6858566027	497435.6413743776	461927.7228572051	424812.989718253	385807.9325504904	344145.953486594	297921.62684714986
843.0	699845.7062097637	675370.1012390174	655703.9341080973	640204.7758260816	628456.3101136612	620362.0564800288	616633.7778284632	617923.128692295	619252.5352014614	620484.4154948223	624278.0372535416	616752.4010246985	601092.2948855375	583352.7024782714	563092.3985399618	532885.5491110464	499400.1413592299	463865.9990572571	426715.60407774127	387653.7073336621	345862.6104567698	299596.5596084037
844.0	701537.4016023749	677071.8608745433	657419.4404825587	641936.3909033292	630205.2282098639	622126.1410478457	618379.5979199412	619770.6725692686	621174.3536552419	622467.9526529956	626305.7301621931	618792.189004422	603129.4981613669	585377.9344185086	565097.5736856704	534870.6975401626	501362.839900678	465800.9869300274	428612.6195341622	389489.3665158723	347551.19247312006	301293.96677581937
845.0	703231.07693715	678775.5481593022	659136.7859132988	643669.7121694671	631955.6586319702	623891.480877715	620128.7428093626	621617.6179371956	623097.1179098265	624453.2175598083	628335.5299982398	620833.9396996524	605168.2495819759	587404.0882798656	567102.839573127	536855.0514406778	503323.6290027376	467732.5208223757	430503.76044935687	391314.2402257354	349206.29411286046	303009.72544220206
846.0	704926.7323338175	680481.1636087862	660855.9717826798	645404.7427456793	633707.6081339697	625658.0906363232	621880.8381506494	623463.8341182577	625020.769321294	626440.1715335804	630367.4081267106	622877.6197776105	607208.510844784	589431.1130637517	569108.1323669658	538838.5255778267	505282.3953071234	469660.43281629763	432388.726933856	393127.5752794287	350819.7552831035	304740.9122435441
847.0	706624.3679111714	682188.7077335157	662576.999456357	647141.4857042242	635461.0833222005	627425.9844767649	623635.6130361354	625309.1843746537	626945.2497318097	628428.7750152765	632401.3269447796	624923.195837137	609250.2414936565	591458.9644053004	571113.3859549079	540821.0349539128	507239.02051145886	471584.54385350784	434267.2015575348	394928.5184987125	352377.6706381395	306485.3530564656
848.0	708323.983787081	683898.1810391004	664299.8702835467	648879.9440694844	637216.09065995	629195.1760659652	625392.8648654992	627153.5261837896	628870.499982591	630418.9866268787	634437.2611649542	626970.6326590969	611293.4002233626	593487.584126252	573118.5331690579	542802.4904739894	509193.3827428086	473504.6701950327	436138.84020353714	396716.09404104843	353850.13397551334	308241.3726298158
849.0	710025.5800784992	685609.5840263013	666024.5855972888	650620.1208189867	638972.63647187	630965.6786101148	627152.438245726	628996.6749365893	630796.4565542156	632410.7699046808	636475.1712670584	629019.8947452423	613337.9456802866	595516.9246913162	575123.5055250989	544782.8016029444	511145.35514153074	475420.61383882014	438003.2779997056	398489.1745785433	355078.7565643357	310007.6442588288
850.0	711729.1569014721	687322.9171910891	667751.1467147026	652362.0188843948	640730.7269482096	632737.5048783005	628914.2115946598	630838.5473339802	632723.0555226767	634404.0782052947	638515.023381734	631070.94503468	615383.8353490615	597546.9309963211	577128.2321379228	546761.8744403741	513094.8059045786	477332.17017464945	439860.1147256585	400246.4364694798	356394.35498956783	311783.0940929621
851.0	713434.7143711477	689038.1810247042	669479.5549372395	654105.641152475	642490.3681488803	634510.6672244888	630678.0882530451	632678.8905902196	634650.2333281243	636398.8721220862	640556.7840025199	633123.7480863475	617431.0243881854	599577.5481501322	579132.6410815761	548739.6130370507	515041.59910763055	479239.1216865715	441708.91575308435	401986.3076208353	357864.7336015474	313566.8373487854
852.0	715142.2526017841	690755.3760137145	671209.811550929	655850.9904660353	644251.5660073584	636285.1776080113	632443.9903730924	634517.543515865	636577.9226284977	638395.1053140536	642600.4163766407	635178.2660938541	619479.4702330627	601608.7243331939	581136.6581094174	550715.9173346171	516985.59193555417	481141.23884899414	443549.21037969476	403706.8786983216	359401.3625923229	315358.13417344517
853.0	716851.7717067583	692474.502640072	672941.9178266209	657598.0696248395	646014.3263344336	638061.0476126778	634211.8545896789	636354.3045958803	638506.0526752423	640392.739034553	644645.8874801174	637234.4606106126	621529.1353079134	603640.3997869507	583140.2070705199	552690.6851942182	518926.63756237435	483038.27965042787	445380.48179570195	405405.78317450156	360980.6858023002	317156.35814744997
854.0	718563.2717985751	694195.56138117	674675.8750202219	659346.8813864966	647778.654821813	639838.2884646325	635981.6288766477	638188.9607039704	640434.5541286087	642391.723490441	646693.1577969331	639292.2924351597	623579.963799164	605672.5172276833	585143.2116883041	554663.8122165326	520864.5815396742	484929.9879238746	447202.1600349313	407079.992337998	362591.307492667	318960.97321559227
855.0	720276.752988875	695918.5527098973	676411.6843729282	661097.428467327	649544.5570455838	641616.9110490595	637753.2702143528	640021.2732447191	642363.352942468	644392.0156107959	648742.191664041	641351.726525283	625631.9128688402	607705.0198992616	587145.589916161	556635.1863999543	522799.2627247664	486816.0890332203	449013.6158545926	408725.48726720514	364226.49509375286	320771.5164118569
856.0	721992.2153884426	697643.4770946944	678149.3471114533	662849.7135432055	651312.038469546	643396.9259258296	639526.7428269131	641850.9926904901	644292.3742381225	646393.5676817083	650792.951143346	643412.7181475329	627684.9350162246	609737.8456229932	589147.261190007	558604.6967561597	524730.513707091	488696.29450973956	450814.14504378487	410336.64049953327	365881.8115602681	322587.5846728686
857.0	723709.6591072151	699370.3349996061	679888.8644482507	664603.7392503821	653081.1044484172	645178.3433441769	641302.0168283354	643677.836337699	646221.5339977692	648396.3322593775	652845.3970813939	645475.2290251199	629738.9845297849	611770.9304447703	591148.1422690833	560572.225293465	526658.1592794054	490570.2930189335	452602.9589498961	411904.95776723744	367554.1204325718	324408.8246025145
858.0	725429.0842542899	701099.1268843347	681630.237581734	666359.5081862814	654851.7602309181	646961.1732564593	643079.0671678052	645501.4996484346	648150.7740130479	650400.2607257288	654899.492944598	647539.2178498051	631794.0101428527	613804.2234590035	593148.1458533722	562537.6528713665	528582.0157848387	492437.7524918326	454379.16336055705	413415.9642434949	369241.09317005536	326234.9244094374
859.0	727150.4909379329	702829.8532042924	683373.4676964903	668117.0229102818	656624.0109627435	648745.4253311289	644857.8727976329	647321.6402444731	650079.9894301253	652405.3046432424	656955.1964360686	649604.6415207658	633849.9621358986	615837.648048403	595147.1823105961	564500.853802865	530501.8896016295	494298.31671287224	456141.73532300757	414838.5118935521	370940.9370613476	328065.60747261404
860.0	728873.8792655864	704562.5144106525	685118.5559634921	669876.2859444737	658397.8616894234	650531.1089648983	646638.416009432	649137.8922307956	652009.1025965861	654411.4120732915	659012.4677489571	651671.4593191486	635906.7915734067	617871.1435822707	597145.1620610954	566461.6984339614	532417.5804583195	496151.6021932499	457889.49248046393	416007.58820543415	372652.23266640457	329900.6271459783
861.0	730599.2493438772	706297.1109504005	686865.5035403027	671637.2997743996	660173.3173590809	652318.2332942181	648420.6818991463	650949.8190386517	653938.0252112056	656418.532182496	661071.2677624213	653739.6260773841	637964.4470102327	619904.6428537449	599141.9902668679	568420.0526801083	534328.8792621805	497997.1935637571	459621.04774081917	417268.89056887315	374373.83073335135	331739.7625192638
862.0	732326.6012786236	708033.6432663834	688614.3115712795	673400.0668497732	661950.382825089	654106.8072060941	650204.6579319763	652756.9408434357	655866.666721463	658426.6123255359	663131.5513453911	655809.099262635	640022.8735517685	621938.0769411244	601137.5707139415	570375.7761292164	536235.5562839233	499834.64005590917	461334.7515936553	418691.16149842256	376104.7836930368	333582.81492613314
863.0	734055.9351748436	709772.1117973594	690364.9811877728	675164.5895851828	663729.0628486337	655896.8393482955	651990.3335856185	654558.7079454822	657794.9312300533	660435.5979210526	665193.2809756757	657879.833455073	642082.0167112349	623971.3767553307	603131.804033773	572328.7271395298	538137.3784333646	501663.4541405628	463028.59913968696	420182.7214389254	377844.29837426974	335429.60504299676
864.0	735787.2511367627	711512.5169780458	692117.5135083201	676930.8703607757	665509.3621011855	657688.3381389973	653777.7000555217	656354.4695971791	659722.7283240434	662445.4362785826	667256.4089541624	659951.7821249493	644141.8272786948	626004.4657378624	605124.5880984054	574278.7520960977	540034.0961646988	503483.0957241922	464700.10035774356	421719.099716521	379591.70232828666	337279.97045960487
865.0	737520.5492678205	713254.8592391673	693871.9096388379	678698.9115229249	667291.2851668842	659481.3117758969	655566.7500096997	658143.4713936443	661649.948849826	664456.0685160933	669320.8933886975	662024.9004905785	646202.2442159214	628037.2836989461	607115.8166339233	576225.6951929651	541925.4455250981	505292.9743050512	466346.0695566969	423288.44716633647	381346.4192059033	339133.76363001973
866.0	739255.8296706792	714999.1390075026	695628.1706728098	680468.7153848808	669074.8365448406	661275.7682448403	657357.4773834897	659924.7847927785	663576.492385272	666467.4050566072	671386.6888488397	664099.1397008529	648263.2116846463	630069.743262938	609105.3816864911	578169.3932061996	543811.1460801879	507092.4359020358	467962.2653802974	424883.7581880565	383107.9503450958	340990.8501329549
867.0	740993.0924472295	716745.3567059311	697386.2976914698	682240.2842274051	670860.0206513589	663071.715327991	659149.8772067513	661697.2766249968	665502.2485239882	668479.4896897619	673453.7502896825	666174.4520018707	650324.6725463184	632101.7700768679	611093.1700464943	580109.6763461892	545690.9006901386	508880.75075264234	469542.7263323549	426500.41252471105	384875.86073319684	342851.1071857459
868.0	742732.3376985994	718493.5127534786	699146.2917639832	684013.6202993909	672646.8418220821	664869.1606115749	660943.9454576046	663459.4932322605	667427.10562437	670492.1599465922	675522.0316096414	668250.7149449695	652386.5654632507	634133.2878158385	613079.066888483	582046.366305113	547564.3905397084	510657.099712451	471078.41340418643	428135.1418153496	386649.7681219055	344714.4223678007
869.0	744473.5655251603	720243.6075653617	700908.153947625	685788.7258184658	674435.3043140661	666668.111493224	662739.6789380228	665209.5089776373	669350.944231378	672505.3881879257	677591.4846275352	670328.1004242502	654448.8354812037	636164.2139126736	615062.9516191763	583979.2769017888	549431.2760212999	512420.5563597122	472553.78082847036	429785.5177101694	388429.3344605095	346580.69251825195
870.0	746216.776026534	721995.6415530329	702671.8852879526	687565.6029715819	676225.4123077828	668468.5751889505	664537.0751675324	666944.6146982724	671273.6438861532	674519.1111438664	679662.0623809776	672406.3346457026	656511.4154679411	638194.4658488582	617044.6999248185	585908.2134412563	551291.1928488865	514170.0593184965	473934.7112020737	431449.66910426045	390214.25906405423	348449.82277939905
871.0	747961.9693016007	723749.6151242242	704437.4868189779	689344.2539155902	678017.169909057	670270.5587397709	666336.1322920022	668660.672361117	673195.0771626061	676533.2664161928	681733.7152403719	674485.4412130525	658574.2436235287	640223.9591937034	619024.185313971	587832.9723318566	553143.7467103294	515904.3824488374	475042.98888424487	433126.1131707458	392004.2731005079	350321.725762886
872.0	749709.1454485044	725505.5286829899	706204.9595633341	691124.680777803	679810.5811509382	672074.069018004	668136.8490050755	670350.4407847034	675115.1088547681	678547.7867881217	683806.393357885	676565.3661079014	660637.2561914816	642252.6059900653	621001.2732781125	589753.3383112175	554988.5181534671	517622.08910709986	476282.4917397458	434813.6481970155	393799.13509491127	352196.32081978157
873.0	751458.304564661	727263.3826297494	707974.3045324411	692906.8856565404	681605.6499955123	673879.1127332634	669939.2244802354	671997.0720887743	677033.5994146795	680562.6056839661	685880.0469531199	678646.0558174516	662700.3869778188	644280.316751444	622975.8267980972	591669.0859165557	556825.0441094711	519321.46541332145	477676.1675511944	436511.2823577019	395598.62722764944	354073.53339907224
874.0	753209.4467467647	729023.1773613286	709745.522726667	694690.870621666	683402.3803356537	675685.6964381612	671743.2583118938	673528.2800469332	678950.314443301	682577.6474085245	687954.6225974419	680727.4560470094	664763.5690956204	646307.0015521155	624947.7032637461	593579.9774530869	558652.797299664	521000.4420863389	479139.9123710724	438218.1845451904	397402.55225998245	355953.2944817574
875.0	754962.5720907941	730784.9132710022	711518.6151354866	696476.637715109	685200.7759967203	677493.8265337432	673548.9504641063	675141.002906578	680865.3711403629	684592.861740344	690030.0691145312	682809.5097229562	666826.7335665765	648332.5631982158	626916.7542763967	595485.7618244076	560471.3165450073	522656.43122794485	480649.53091277543	439933.6493476477	399210.7309602244	357835.5400798849
876.0	756717.6806920195	732548.5907485334	713293.5827376377	698264.1889513741	687000.8407381952	679303.509274669	675356.3012258229	676804.1670316671	682778.3357158863	686608.1521005951	692106.3316613003	684892.1615359732	668889.810345006	650356.9053239594	628882.8257190095	597386.1740963075	562279.9152684682	524286.1324721004	482193.1213106558	441657.0714387394	401022.9999333557	359720.2107916109
877.0	758474.7726450093	734314.2101802141	715070.4265012741	700053.5263180394	688802.5782552755	681114.7507741546	677165.3111717259	678492.9249863896	684689.1309934652	688623.4600010714	694183.3553293361	686975.3519074372	670952.7282203266	652379.9288165858	630845.7487999515	599280.9323330326	564077.9575411335	525885.1466853771	483763.59061245294	443387.92642466753	402839.209778578	361607.25140478654
878.0	760233.8480436358	736081.7719489054	716849.1473841158	701844.6517762429	690605.9921804114	682927.5570086886	678975.9811278667	680198.9581124089	686597.5769134978	690638.7041383176	696261.0849850023	689059.0213605149	673015.41229773	654401.5303443145	632805.3825526594	601169.69573167	565864.7035381636	527447.2972174828	485356.2374968656	445125.7562401196	404659.22351561004	363496.6105427417
879.0	761994.9069810827	737851.2764340757	718629.746333597	703637.5672611576	692411.0860847965	684741.9338225373	680788.3121414476	681918.0360733072	688503.4865899067	692653.7941305933	698339.4631970054	691143.1107624109	675077.788847549	656421.6038364077	634761.5272078277	603052.2726393532	567639.3240082536	528963.2061015506	486967.72446627147	446870.15782291564	406482.91523285024	365388.2403468903
880.0	763757.9495498504	739622.7240118389	720412.2242870105	705432.2746824563	694217.8634798131	686557.8869320498	682602.3054541845	683647.6057266458	690406.6482807042	694668.6778913324	700418.4320734591	693227.5571748218	677139.7806474809	658440.0395105154	636714.0096733765	604928.1962264015	569400.8826477077	530416.7375884168	488595.5650770072	448620.77419961686	408310.1689199765	367282.0961915813
881.0	765522.9758417626	741396.1150549939	722196.582171651	707228.7759247645	696026.3278184315	688375.4219297733	684417.9624787819	685385.9671986605	692306.8810384462	696683.2522593507	702497.9313919299	695312.2974081818	679201.3079331135	660456.7268506471	638662.6399068953	606797.1453425412	571148.3093429555	531772.4382891586	490237.8392499425	450377.2873756252	410140.8774548541	369178.1364272769
882.0	767289.9859479729	743171.44993306	723982.8209049546	709027.0728481043	697836.482496568	690194.5442883915	686235.2847781121	687131.9133204627	694203.9282650789	698697.4293598928	704577.8991611818	697397.2680372649	681262.2906297726	662471.547859809	640607.2200782759	608658.7275178472	572880.3699674769	532845.410385815	491893.0225123931	452139.41259725514	411974.9417203135	371076.322148695
883.0	769058.97995897	744948.7290123153	725770.9413946362	710827.1672883272	699648.3308544004	692015.2593644933	688054.2740467596	688884.5466000491	696097.5600900784	700711.1422825559	706658.2782050441	699482.4023767555	683322.6450780276	664484.3833003964	642547.1451918841	610512.5245861702	574595.6221730323	534056.6637891466	493559.8773804177	453906.893671708	413812.2698308468	372976.6169850159
884.0	770829.9579645845	746727.9526558322	727560.9445388251	712629.0610575385	701461.8761776446	693837.5724021829	689874.9320946316	690643.1764584569	697987.5176863763	702724.2810365364	708739.0011323459	701567.6334656845	685382.2891792966	666495.1099879548	644483.3848433131	612358.0775980314	576292.3545557533	535427.0173327737	495237.3809953195	455679.4991131812	415652.7764528165	374878.9869096441
885.0	772602.9200539946	748509.1212235139	729352.8312261972	714432.7559445102	703277.1216987928	695661.4885365374	691697.260832382	692407.2571257775	699873.5247868369	704736.7602375114	710820.0047634984	703652.8928405932	687441.1330649023	668503.5995351651	646414.5213138058	614194.8944054513	577968.5001994041	536869.9922602104	496924.6750727862	457457.0189415681	417496.3822046146	376783.40006734955
886.0	774377.866315732	750292.2350721288	731146.6023361058	716238.2537150867	705094.0705983156	697487.012796924	693521.2622584301	694176.3479354999	701755.280820684	706748.4849895795	712901.2218171015	705738.1093596768	689499.0877860691	670509.7196252606	648340.7079992803	616022.4326647058	579621.4935372621	538360.5965776071	498621.03019514005	459239.2620020612	419343.01312548737	378689.82661689393
887.0	776154.7968376876	752077.2945553468	732942.2587387096	718045.5561125806	706912.7260058275	699314.1501101786	695346.938447384	695950.0867815233	703632.4716337731	708759.3571100744	714982.5867104838	707823.2132172588	691556.0631900111	672513.3332344027	650261.6936540165	617840.1021087208	581248.0882155828	539886.5220084913	500325.8196633234	461026.05370454193	421192.6002035949	380598.23858748534
888.0	777933.7117071177	753864.3000237723	734739.8012950988	719854.6648581593	708733.0910012198	701142.9053036585	697174.2915397059	697728.1717195447	705504.736532748	710769.2753105194	717064.0292471882	709908.1289938064	693611.964339779	674514.2976025953	652177.2041252956	619647.2494223148	582843.9751454971	541440.4282446832	502038.4999182969	462817.2341042318	423045.0789553725	382508.60974761215
889.0	779714.6110106491	755653.251824979	736539.2308574187	721665.5816512238	710555.1686157592	702973.2831081715	699003.3237324738	699510.3478246027	707371.6980239969	712778.13475362	719145.4793127496	711992.7820081157	695666.6942133349	676512.4682581321	654086.9551988675	621443.1511784103	584403.1849072445	543017.4474265627	503758.59559673554	464612.6562620183	424900.38904950116	384420.9154849874
890.0	781497.4948342853	757444.1503035431	738340.5482689916	723478.3081697801	712378.9618331556	704805.28816079	700834.0372711176	701296.3975620689	709232.9342424979	714785.8276323252	721226.8647951375	714077.0964459752	697720.1542220608	678507.6909782281	655990.6438389714	623226.9994602036	585916.8037877111	544614.1222535358	505485.68793102005	466412.1848356935	426758.4739698061	386335.1326964773
891.0	783282.3632634118	759236.9958010762	740143.7543644365	725292.8460707995	714204.4735905994	706638.9250075542	702666.4344420189	703086.1335781233	711087.9829232588	716792.242873044	723308.111172553	716160.9928516702	699772.241656037	680499.8060215848	657887.9501636585	624997.8848299431	587369.9251339912	546227.8759433575	507219.4056110581	468215.69486316445	428619.280712243	388251.2396870297
892.0	785069.2163828016	761031.7886562581	741948.8499697859	727109.1969905752	716031.706779769	708474.1981060718	704500.5175658802	704879.3931994755	712936.3263611356	718797.2642885569	725389.1397945009	718244.3904292835	701822.8512738447	682488.6490066756	659778.5264866687	626754.7745892095	588731.7654732679	547856.7178461046	508959.4174904305	470023.0707062874	430482.75951183395	390169.2160767247
893.0	786858.0542766211	762828.5292048691	743755.8359026029	728927.3625450678	717860.6642478098	710311.1118280169	706336.2889917798	706676.0341677216	714777.3898547532	720800.7724247507	727469.8837908248	720327.2064650736	703871.8760868135	684474.0491851703	661662.0067110702	628496.4841511311	589871.3641418377	549499.0668200059	510705.4266959934	471834.20512990217	432348.8635959984	392089.0427151724
894.0	788648.8770284345	764627.2177798207	745564.7129720929	730747.3443302452	719691.348798286	712149.6704615359	708173.7510918366	708475.9312829447	716610.5224943296	722802.645383592	729550.2534776293	722409.3569820372	705919.2016329124	686455.8263373906	663537.9953188486	630221.6387025894	590965.3636454981	551153.6388566166	512457.1658204967	473648.9984953014	434217.54896121466	394010.7016025669
895.0	790441.6847212107	766427.8547111882	747375.4819792171	732569.1439224146	721523.7631921063	713989.8782135611	710012.9062564238	710278.9737286274	718434.9756096086	724802.7517012293	731630.1587145269	724490.7103540675	707964.7177833265	688433.7943367882	665406.0613114117	631928.6189373743	592299.8895260247	552819.3721998644	514214.39296154317	475467.3580510684	436088.7741703626	395934.17581678357
896.0	792236.477437327	768230.4403262407	749188.1437168014	734392.7628785485	723357.9101484229	715831.7392120403	711853.7568898696	712085.0629149091	720249.8930288984	726800.9617271068	733709.5518959796	726571.3112675847	710008.3032922333	690407.7575095175	667265.7632137411	633615.4866289198	593717.748453811	554495.3755454075	515976.8884295281	477289.1973071659	437962.5001684496	397859.44944596774
897.0	794033.2552585754	770034.974949472	751002.6989696445	736218.2027366017	725193.7923455075	717675.257508083	713696.3054065983	713894.1107216737	722054.2718023149	728797.1329868305	735788.3133368281	728650.9343230745	712049.835585122	692377.5127884476	669116.5889570285	635279.8742000763	595188.367220698	556180.8910791589	517744.45198988053	479114.4354805359	439838.69011471566	399786.50752612867
898.0	795832.0182661673	771841.45890263	752819.1485146243	738045.4650158241	727031.4124216014	719520.4370780296	715540.5542276637	715706.038053889	723846.9149768162	730791.1256242535	737866.3646702026	730729.5310749717	714089.1886428238	694342.8454386452	670957.997448856	636918.8129094469	596697.4880799067	557875.2674076641	519516.900536121	480942.9970023911	441717.309229373	401715.3359832936
899.0	797632.7665407389	773649.892504747	754637.4931208024	739874.5512170652	728870.7729757443	721367.2818254457	717386.5057776362	717520.7736435551	725626.3718232729	732782.7869860894	739943.617861926	732807.005018576	716126.2323873012	696303.5315853881	672789.3966375882	638528.4621049161	598236.8288364128	559577.9392870229	521294.0661133242	482774.8110789461	443598.32465344726	403645.92157983227
900.0	799435.500162356	775460.2760721687	756457.7335495265	741705.4628230731	730711.8765685804	723215.7955830449	719234.1624818082	719338.2530484194	727390.8422832168	734771.9616802622	742019.9800152647	734883.2566311389	718160.8320196567	698259.3320269858	674610.132615519	640103.6292997177	599800.9831607842	561288.4121483201	523075.79422888637	484609.8112986182	445481.70532037766	405578.25186459156
901.0	801240.219210519	777272.6099185827	758279.870554532	743538.201298787	732554.7257231419	725065.982114544	721083.5267636856	721158.4178091614	729138.0121277795	736758.4867330579	744095.3553799525	736958.1844232049	720192.8483412932	700210.0098596484	676419.4858950152	641636.872572694	601386.1518198039	563006.2500847778	524861.9424006059	486447.9352797861	447367.4218381932	407512.315126525
902.0	803046.9237641685	779086.8943550476	760103.9048820409	745372.768091624	734399.3229256133	726917.8451164537	722934.601042737	722981.2147353075	730864.7952104199	738742.1908088219	746169.647762927	739031.6833009766	722222.1355479544	702155.2916863889	678216.6478769134	643116.5190454713	602989.5246390797	564731.0663874362	526652.3789021398	488289.12435406813	449255.446381219	409448.1003515245
903.0	804855.6139016893	780903.1296900206	761929.8372708597	747209.1646317596	736245.6706260744	728771.3882198062	724787.3877323763	724806.5952965444	732566.8067001157	740722.8978686791	748242.7556775019	741103.6484672677	724248.5407211692	704094.902570823	680000.7156414951	644521.3189576273	604608.9430230814	566462.5159902785	528446.98167367	490133.32328081154	451145.7525903897	411385.5971821952
904.0	806666.2897009159	782721.3162293854	763757.6684524759	749047.3923324028	738093.7712392245	730626.6149918246	726641.8892381551	726634.5151009611	734237.3629735974	742700.4193901988	750314.5759371239	743173.9655038007	726271.9209548383	706028.5627422463	681770.6660910181	645797.582353786	606242.7000056668	568200.2893684914	530245.6373716777	491980.4799890914	453038.31548135035	413324.79588033643
905.0	808478.9512391369	784541.4542764797	765587.399151152	750887.4525900653	739943.627145087	732483.5289375343	728498.1079561448	728464.9334454756	735864.5583475804	744674.559842513	752385.0029868206	745242.5219766473	728292.1026829283	707955.9453711461	683525.3296649808	646776.0068215872	607889.4142648248	569944.1075581682	532048.2405365056	493830.54534402984	454933.1113596148	415265.68729191454
906.0	810293.5985931	786363.5441321218	767419.0300840192	752729.3467848259	741795.2406896967	734342.1335013215	730356.0462714916	730297.8129265797	737420.5053624766	746645.1127780301	754453.9262903982	747309.1998078969	730308.9208516101	709876.7344602344	685263.3530168477	648025.0191495139	609547.9468201956	571693.7180524459	533854.6928601696	495683.47293467657	456830.1177421332	417208.26281433227
907.0	812110.2318390169	788187.586094638	769252.5619611685	754573.0762805887	743648.6141857688	736202.4320684385	732215.706557125	732133.1191017835	738786.9000932723	748611.8624371565	756521.2313375741	749373.877597776	732322.2013669445	711790.5695303356	686983.1554135575	649396.8943149314	611217.343770077	573448.8913904577	535664.9025399144	497539.2188810564	458729.31328469026	419152.5143658186
908.0	813928.8510525674	790013.5804598876	771087.9954857413	756418.6424253369	745503.7499133509	738064.4279664594	734077.0911726095	733970.8201939093	740292.3442915515	750574.5757186648	758586.8091257337	751436.4297965912	734331.7629779569	713697.0793760605	688682.8472984235	650835.8468711954	612896.7956470514	575209.4182996666	537478.7837054445	499397.74165829987	460630.6777146121	421098.434356777
909.0	815749.4563089045	791841.5275212905	772925.3313540176	758266.046551381	747360.6501204586	739928.1244666887	735940.202463122	735810.8868317878	741881.3405502274	752533.0188792681	760650.5310652824	753496.7274129023	736337.415512376	715595.8601036583	690360.1423301795	652321.0165002425	614585.6077834296	576975.1072844219	539296.255909729	501259.00193603593	462534.19176832144	423046.0156629451
910.0	817572.0476826587	793671.4275698514	774764.5702555033	760115.2899756021	749219.3170236952	741793.5247855231	737805.0427585456	737653.291822025	743513.0626290172	754486.9276508855	762712.2768940848	755554.6366350041	738338.960927794	717486.4795243735	692012.1969615648	653841.333033626	616283.1782039828	578745.7825774812	541117.2436748936	503122.9624314536	464439.8371333206	424995.25160023314
911.0	819396.6252479426	795503.2808941861	776605.7128730167	761966.3739996912	751079.7528088553	743660.6320857701	739671.614372669	739498.009947416	745173.6421863115	756436.0324005636	764771.9168832657	757610.0186558855	740336.1904906252	719368.4683867551	693635.3813409726	655389.9319077407	617988.9808053938	580521.2823891479	542941.676086028	504989.5877746326	466347.5963942281	426946.1359011144
912.0	821223.1890783556	797337.0877805459	778448.7598827721	763819.2999103827	752941.9596315137	745529.4494779242	741539.9196024792	741345.0177883029	746855.9674919576	758380.0410041177	766829.3204365254	759662.7302775534	742328.8921663695	721241.326672688	695224.8518835496	656962.1479499401	619702.5523362537	582301.4574022576	544769.486426823	506858.84438490943	468257.4529825305	428898.6626924608
913.0	823051.7392469877	799172.8485128426	780293.7119544636	765674.0689796839	754805.9396176003	747399.9800214026	743409.9607275433	743194.2935637714	748555.7160986202	760318.6510015356	768884.3487432323	761712.6220654383	744316.8341377261	723104.4979880521	696773.8242350565	658554.611129623	621423.4821653949	584086.1694716504	546600.6118518496	508730.7003571932	470169.39112974424	430852.8264747164
914.0	824882.2758264247	801010.5633726722	782140.569751347	767530.6824651001	756671.6948639598	749272.2267257423	745281.7400094665	745045.8169900696	750269.9913995722	762251.5238478639	770936.8571829151	763759.5437036752	746299.77973036	724957.3826117927	698272.0121155907	660164.7780272295	623151.4041329743	585875.2904948122	548434.9930910452	510605.12535726407	472083.39582371037	432808.6221023158
915.0	826714.7988887517	802850.2326393399	783989.3339303196	769389.1416098548	758539.2274388983	751146.1925517597	747155.2596914233	746899.5691540178	751996.7235433027	764178.3063180862	772986.7070334239	765803.3315474791	748277.4762663494	726799.3185534219	699701.7706500023	661790.6646242194	624885.9899822702	587668.701426653	550272.5741825905	512482.09052520525	473999.4527677734	434766.04476526094
916.0	828549.3085055578	804691.8565898829	785840.005142001	771249.4476431065	760408.5393827162	753021.8804126743	749030.5219977513	748755.5323995432	753734.3643090003	766098.6149337144	775033.7356277164	767843.8215126207	750249.6621141654	728629.5782441776	701024.5855002272	663430.6827638531	626626.944008409	589466.2914163345	552113.3022308957	514361.5683862047	475917.54834261624	436725.08997177676
917.0	830385.8047479406	806535.4354990945	787692.5840308092	773111.6017801602	762279.632708229	754899.2931751984	750907.5291336068	750613.6902256946	755481.7152799075	768012.0301739548	777077.7803531107	769880.84007999	752216.0552473521	730447.3472611015	702037.7270567347	665083.5344732332	628373.9986560602	591267.9570479834	553957.1271868492	516243.5327680529	477837.6695705464	438685.75353197067
918.0	832224.28768651	808380.9696395469	789547.0712350394	774975.6052226765	764152.509401275	756778.4336605929	752786.2832846714	752474.0271947779	757237.8237165222	769918.1154016694	779118.7010496364	771914.2073642425	754176.3623655436	732251.7167427659	703191.2732155817	666748.1406598976	630126.9108657856	593073.6016702617	555804.0016478628	518127.9587247309	479759.80408204533	440648.03154243063
919.0	834064.7573913925	810228.4592816139	791403.4673869385	776841.4591588746	766027.1714212104	758659.304645692	754666.7866169083	754336.5288494094	759001.9158104648	771816.364824029	781156.2995744523	773943.7372296418	756130.2695972578	734041.6600841107	704526.357272292	668423.5912764757	631885.4590172921	594883.1348022892	557653.8806755629	520014.822465549	481683.9400844093	442611.9203716975
920.0	835907.213932235	812077.9046934939	793261.77311278	778709.1647637332	767903.6207013939	760541.9088638973	756549.0412763631	756201.1816374608	760773.3519531789	773706.2431909048	783190.4024945665	775969.2355803506	758077.4447825346	735816.0060731461	705943.0223725082	670109.1094538216	633649.4403531998	596696.4716054575	559506.7216292528	521904.1012893515	483610.06633232825	444577.4166465544
921.0	837751.6573782095	813929.3061412312	795121.9890329373	780578.7231991867	769781.8591496586	762426.2490061412	758433.0493890047	758067.9728440037	762551.5956541742	775587.1555809915	785220.8304075919	777990.4951281571	760017.5337479883	737573.4070723144	707413.0663500514	671804.0250396975	635418.6687930727	598513.5324123403	561362.4840135013	523795.77352335193	485538.17210025876	446544.51723908086
922.0	839598.0877980165	815782.6638887397	796984.1157619562	782450.1356143183	771661.8886487734	764312.3277218239	760318.8130605997	759936.8905294787	764336.1912856511	777458.4411154201	787247.3825224873	780007.3035979518	761950.1559056047	739312.288067657	708922.6693736598	673507.7546575279	637192.9730670044	600334.2423052695	563221.1293384122	525689.8184662077	487468.24715646106	448513.21925442124
923.0	841446.5052598896	817637.9781978225	798848.1539086255	784323.4031455485	773543.7110568939	766200.1476197208	762206.3343766271	761807.9234734133	766126.7477383262	779319.3605021127	789269.8549005357	782019.4377606411	763874.9153518522	741030.78473068	710463.6084817187	675219.7863994814	638972.1951128307	602158.5307382701	565082.6209913044	527586.2163349816	489400.2817385823	450483.52001922287
924.0	843296.9098315988	819495.249328195	800714.1040760477	786198.5269168216	775427.328208002	768089.7112688657	764095.6154022156	763681.0611230979	767922.9261555034	781169.0804938157	791288.0314539594	784026.6624301263	765791.3648127217	742726.641433205	712030.437115097	676939.6678859963	640756.1886923527	603986.331196982	566946.9241186806	529484.9482156709	491334.2665306752	452455.4170707009
925.0	845149.3015804548	821354.4775375051	802581.9668617074	788075.508039787	777312.7419123364	769981.0211994073	765986.6581821118	765556.2935467015	769724.4305535146	783006.6510824295	793301.6970713508	786028.7306744232	767699.048737837	744397.1056428775	713619.2895665226	678666.9968179094	642544.8181906834	605817.5808919683	568814.0055174876	531385.9960170162	493270.192641553	454428.90814629075
926.0	847003.6805733127	823215.6630813548	804451.74285754	789954.3476139782	779199.9539568119	771874.079903441	767879.4647406728	767433.611390372	771531.0005307609	784830.9833208955	795310.6058106158	788025.3839454041	769597.4501767693	746038.6413459171	715227.2856589251	680401.4134056476	644337.9575696397	607652.2204814611	570683.8335347897	533289.3424273308	495208.05158438877	456403.9911738528
927.0	848860.0468765761	825078.8062133201	806323.4326499976	791835.0467269893	781088.9661054305	773768.8898358189	769774.0370818808	769313.0058389199	773342.4055177314	786640.8068891021	797314.5154533975	790016.3473619998	771486.0219528197	747646.6344783015	716852.2006491043	682142.5942334244	646135.4894514439	609490.1938201383	572556.3779750689	535194.9708741098	497147.8352574737	458380.66426239454
928.0	850718.4005562008	826943.907184972	808197.036820116	793717.6064546455	782979.7800996823	775665.4534149347	771670.3771893787	771194.4685797294	775158.4401836667	788434.6156852258	799313.1620829673	792001.3319415918	773364.163210914	749214.7098725331	718492.2674166061	683890.2472354341	647937.3043132462	611331.4477309852	574431.6100144542	537102.8654862086	499089.5359260563	460358.9256932782
929.0	852578.7416776979	828810.9662458961	810072.5559435787	795602.0278611736	784872.3976589373	777563.7730234883	773568.4870265226	773077.9917695861	776978.9207247924	790210.5995214705	801306.2699938716	793980.0310367795	775231.2136466524	750733.4621048805	720146.0507233918	685644.1075443288	649743.2997763514	613175.9317976824	576309.5021212565	539013.0110583934	501033.14620519156	462338.77391188673
930.0	854441.0703061384	830679.9836437132	811949.9905907816	797488.3119993677	786766.8204808291	779463.8510092292	775468.3685364531	774963.5680041389	778803.6818337226	791966.5278090603	803293.5444020693	795952.1211003569	777086.4495754973	752187.4098343715	721812.3634858909	687403.9340315587	651553.3799767622	615023.5981752953	578190.0279822487	540925.3930180832	502978.659043533	464320.20751971914
931.0	856305.3865061568	832550.9596240981	813829.3413268956	799376.4599107518	788663.0502416292	781365.6896856778	777370.0236421794	776851.1902897502	780632.5742017732	793699.5739175524	805274.6838015196	797917.2580567183	778929.0622086255	753545.7191000718	723490.208886559	689169.5064020456	653367.4550058414	616874.4014173158	580073.1624341927	542839.997394125	504926.06770800706	466303.2252668905
932.0	858171.6903419539	834423.8944308	815710.6087119288	801266.4726257406	790561.0885966138	783269.2913328295	779273.4542466784	778740.8520175146	782465.4624428786	795406.0447477194	807249.3497988608	799875.0695726515	780758.1527619784	754702.5086382093	725178.7390870473	690940.6227371104	655185.4404116948	618728.2983173562	581958.8814001638	544756.81078745	506875.3657693111	468287.82604501204
933.0	860039.9818773014	836298.7883056604	817593.7933007877	803158.3511637961	792460.9371804214	785174.6581978373	781178.6622330055	780632.5469392461	784302.223354486	797080.8217862666	809217.1938849338	801825.1641425061	782572.7070490629	755690.0948286218	726877.2250017643	692717.097402974	657007.2567533335	620585.2477639953	583847.1618302652	546675.8203434774	508826.54708818666	470274.0088804326
934.0	861910.2611755448	838175.641488633	819478.8956433372	805052.0965335824	794362.5976074039	787081.7924956781	783085.6494644155	782526.2691452599	786142.7444503115	798716.3805882498	811177.8403756398	803767.1186173509	784371.573568719	756986.4914534038	728585.0336695075	694498.7592597367	658832.8292008892	622445.210607461	585737.9816463706	548597.0137261392	510779.60580241436	472261.7729278148
935.0	863782.5282996073	840054.4542178025	821365.9162844603	806947.709733117	796266.0714719684	788990.6964097992	784994.4177844946	784422.0130437885	787986.9227143198	800300.3380886216	813130.8835520375	805700.4788828522	786153.4288970918	758383.3555411599	730301.6109835608	696285.4501191272	660662.0871761495	624308.1495369826	587631.3196905649	550520.3790934157	512734.53631449025	474251.117464034
936.0	865656.7833119932	841935.2267294021	823254.8557641166	808845.1917499201	798171.3603489136	790901.3720927495	786904.9690173005	786319.7733418923	789834.6635361479	801807.9847912563	815075.8992424239	807624.7534771699	787916.7425821589	759842.0917421889	732026.4682877875	698077.0234095973	662494.9640285099	626174.0289677856	589527.1556769842	552445.905074271	514691.3332799381	476242.041882375
937.0	867533.0262747911	843817.9592578327	825145.7146173995	810744.5435611608	800078.4657937568	792813.8216667929	788817.3049675097	788219.5450277348	791685.8797964364	803153.3492880116	817012.410882748	809539.4118814191	789659.701242639	761345.4449171611	733759.1718180694	699873.3430153206	664331.3967421418	628042.8149368112	591425.4701467871	554373.5807468989	516649.99159622105	478234.5456870162
938.0	869411.2572496777	845702.6520356805	827038.4933745934	812645.7661338005	801987.3893430551	794728.0472245055	790731.4274205728	790121.3233541084	793540.491076856	804371.148106429	818939.9146450768	811443.8739919122	791380.1387461014	762883.5812196932	735499.3342750573	701674.2822618939	666171.3256707424	629914.475006351	593326.2444260102	556303.3956181861	518610.5063922163	480228.6284877794
939.0	871291.476297921	847589.3052937348	828933.1925612299	814548.8604247347	803898.1325147197	796644.0508293585	792647.338142875	792025.1038231063	795398.4229745168	805830.307427974	820857.859203109	813337.5068017736	793075.407848288	764450.1523375679	737246.608018566	703479.723026476	668014.6942967422	631788.9781748706	595229.4605860871	558235.3396043127	520572.8730182175	482224.2899951351
940.0	873173.6834803837	849477.9192610057	830829.8126981424	816453.8273809309	805810.696808323	798561.8345162846	794565.0388819022	793930.8821718474	797259.6065042629	807367.778252731	822765.6414508311	815219.6127468556	794742.1794430047	766040.7293457801	739000.6795132312	705289.5549540119	669861.4490122419	633666.2947943748	597135.1014068295	560169.4030124156	522537.0870364373	484221.53001544764
941.0	875057.8788575266	851368.4941647418	832728.3543015205	818360.667939566	807725.0837053995	800481.400292231	796484.5313664125	795838.6543591683	799123.97757538	808953.5670909755	824662.5952057227	817089.4241768369	796376.1450068849	767652.0529250753	740761.2647519098	707103.6747643338	671711.5389193187	635546.3964937376	599043.150341682	562105.5765232434	524503.1442119761	486220.3484464461
942.0	876944.0624894116	853261.0302304466	834628.8178829642	820269.3830281595	809641.2946697404	802402.7501366974	798405.81730661	797748.4165532053	800991.4765316235	810574.2289194	826547.9981983043	818946.085196025	797971.4522311246	769281.6287829797	742528.105451875	708921.985637463	673564.9156476336	637429.2561074748	600953.591485087	564043.8511747412	526471.0405042351	488220.74527291185
943.0	878832.2344357054	855155.5276818961	836531.203949536	822179.9735647051	811559.3311476811	804325.8860022613	800328.8983943245	799660.1651197975	802862.047745397	812222.0989956744	828421.0248734601	820788.6313816408	799519.7602126562	770927.4900290724	744300.9658682095	710744.3966664865	675421.5331875295	639314.8476094966	602866.409541803	565984.218346504	528440.7720587438	490222.72056256747
944.0	880722.3947556822	857051.9867411555	838435.5130038136	824092.4404578005	813479.1945683849	806250.809815089	802253.7763031919	801573.8966116449	804735.6392584435	813892.2316232187	830280.7637189633	822615.9771677459	801007.8164256341	772588.0484470936	746079.6301048293	712570.8223690644	677281.3477370361	641203.1460514171	604781.5897980371	567926.6697450455	530412.3351993817	492226.2744621594
945.0	882614.5435082277	858950.4076285956	840341.7455439407	826006.7846067743	815400.8863441183	808177.5234754347	804180.4526888387	803489.6077581679	806612.2024626645	815581.1792841476	832126.1843896857	824426.8829550769	802411.4313158968	774261.9966728333	747863.8998302579	714401.1822500019	679144.3175613792	643094.1275050457	606699.118094262	569871.1973898286	532385.7264209696	494231.4071937237
946.0	884508.6807518412	860850.7905629092	842249.902063678	827923.0069018111	817324.4078705218	810106.0288581275	806108.9291890683	805407.2954560093	808491.691815695	817286.407497451	833956.1048510491	826219.9163256848	803668.3286708051	775948.2412375936	749653.592325255	716235.4004084493	681010.4028637633	644987.7690087159	608618.9807996007	571817.7936000157	534360.942382212	496238.119051023
947.0	886404.8065446395	862753.1357611273	844159.9830524526	829841.1082240741	819249.7605268753	812036.3278130449	808039.2074240476	807326.9567601366	810374.0645866995	819005.9788936137	835769.1650337613	827993.4029809131	804599.6316929489	777645.8552115358	751448.5388045616	718073.4051842461	682879.5656663348	646884.0485171449	610541.1647876678	573766.4509818888	536337.9798989703	498246.4103961496
948.0	888302.92094436	864657.4434386353	846071.9889954075	831761.089445826	821176.9456763576	813968.4221655759	809971.2889964979	809248.5888754963	812259.2806285382	820738.3676091488	837563.7636943315	829745.3544347365	805839.8875982225	779354.0437776818	753248.5829666313	719915.1288387033	684751.7697003585	648782.9448545431	612465.6574137724	575717.1624169038	538316.8359378473	500256.2816562823
949.0	890203.0240083633	866563.7138091885	847985.9203734501	833682.9514305477	823105.964666301	815902.3137170732	811905.1754918828	811172.1891491824	814147.3021730252	822482.3431091479	839338.0434990267	831473.3662218605	807213.5393105323	781072.1186152215	755053.5797341954	721760.5072657815	686626.9803047444	650684.4376707193	614392.446493385	577669.9210503388	540297.5076100696	502267.73332059284
950.0	892105.1157936365	868471.9470849277	849901.7776633	835606.6950330555	825036.8188284403	817838.0042452927	813840.868478601	813097.7550630802	816038.0936464693	824236.8937795749	841089.6890032517	833174.4588159982	808660.95911679	782799.4784512199	756863.3941555206	723609.4797301741	688505.164332162	652588.5073999527	616321.5202817895	579624.720280501	542279.9921656484	504280.7659372915
951.0	894009.1963567964	870382.1434763952	851819.5613375357	837532.321099615	826969.5094791567	819775.4955048246	815778.369508176	815025.2842269534	817931.6215030913	826001.1746370179	842815.8799515248	834844.8386265116	810159.423823064	784535.5940350769	758677.9004417303	725461.9886292686	690386.2900620531	654495.1352224187	618252.8674548385	581581.5537484612	544264.2869878064	506295.38011080533
952.0	895915.2657540924	872294.3031925493	853739.2718646418	839459.8304680544	828904.0379197177	821714.7892275122	817717.6801154485	816954.7743719423	819827.8540742379	827774.4703539887	844513.014863119	836479.488569408	811696.7905550714	786279.996350383	760496.981119938	727317.9792763642	692270.327119935	656404.3030279797	620186.477090742	583540.4153282843	546250.3895876548	508311.5764990861
953.0	897823.324041409	874208.4264407796	855660.9097090539	841389.2239678756	830840.4054365113	823655.8871228623	819658.8018187671	818886.223344444	821726.7614315918	829556.1683880594	846176.3271659549	838071.4255511654	813265.5000167954	788032.2672400692	762320.5262854405	729177.3997028504	694157.2464024425	658315.9933821667	622122.338652822	585501.299117727	548238.297599109	510329.3558110337
954.0	899733.3712742692	876124.5134269224	857584.4753312047	843320.5024203632	832778.6133012756	825598.7908784449	821601.7361201796	820819.6291003503	823628.3152628315	831345.7389938143	847799.1835353209	839610.1991718198	814860.4014712628	789792.0318598644	764148.4329390278	731040.2004773485	696047.0200076181	660230.1894941892	624060.4419731731	587464.199429377	550228.0087740292	512348.71880403906
955.0	901645.4075078375	878042.5643552748	859509.9691875678	845253.6666386917	834718.6627713246	827543.5021602844	823546.4845056237	822754.9896996169	825532.4887583662	833142.7200535424	849371.6184435082	841078.2537444658	816477.7669929843	791558.9525370445	765980.6043977498	732906.3345400577	697939.6211700046	662146.875186831	626000.7772371699	589429.1107822086	552219.5209775765	514369.66628163226
956.0	903559.4327969224	879962.5794286093	861437.3917307024	847188.7174280311	836660.5550897683	829490.0226132404	825493.0484451165	824692.3033011432	827439.2565079739	834946.7053623347	850877.0093533958	842438.9962619662	818114.7788283835	793332.7237234667	767816.9497693346	734775.7570507638	699835.0242001427	664066.034868096	627943.3349687709	591396.0278935315	554212.8321837699	516392.1990912356
957.0	905475.4471959794	881884.558848189	863366.7434092956	849125.655585651	838604.2914857296	831438.3538613812	827441.4293929446	826631.5681579405	829348.5944062996	836757.3354412044	852280.3209099233	843518.1049189812	819769.2362503905	795113.0678107878	769657.3834819751	736648.4252491497	701733.2044281124	665987.653504482	629888.1060165677	593364.9456713111	556207.9404712383	518416.31812201627
958.0	907393.4507591139	883808.5028137804	865298.024668206	851064.4819010225	840549.8731745569	833388.4975083474	829391.6287878514	828572.7826125715	831260.4795663039	838574.2902342391	853409.432983053	844600.2713258129	821439.375780362	796899.731632291	771501.8248624563	738524.2983262062	703634.1381507919	667911.7165957714	631835.0815405371	595335.8592068399	558204.8440191543	520442.0243028302
959.0	909313.4435400836	885734.4115236689	867231.2359485059	853005.1971559182	842497.3013580316	835340.455137708	831343.6480532251	830515.945092842	833174.8902398587	840397.2832327096	854560.4320981457	845937.5730834178	823123.7548284786	798692.4835168667	773350.1977566312	740403.3373056763	705537.8025825378	669838.2101512323	633784.2529994505	597308.7637677419	560203.5411033421	522469.31860025856
960.0	911235.4255923021	887662.2851746719	869166.3776875221	854947.8021245123	844446.5772245727	837294.2283133079	833297.4885972845	832461.0541077295	835091.8057447837	842226.0566956626	855943.9397431343	847370.0208561076	824821.1730791008	800491.1107909951	775202.4301871207	742285.5049345902	707444.1758090209	671767.1206671385	635735.612138904	599283.6547912899	562204.0300925523	524498.2020167267
961.0	913159.3969688406	889592.1239621525	871103.4503188775	856892.2975734762	846397.7019494363	839249.8185796078	835253.1518132635	834408.1082435322	837011.2063976962	844060.3777240671	857416.5509422127	848863.0832361578	826530.6174844517	802295.4176472379	777058.4540438345	744170.7655820462	709353.2367439722	673698.4351055177	637689.1509799317	601260.5278780232	564206.3094448923	526528.6755887058
962.0	915085.3577224314	891523.9280800334	873042.4542725313	858838.6842620757	848350.6766949127	841207.2274620165	837210.6390795952	836357.106160227	838933.0734521191	845900.0350072705	858946.0470861511	850400.5037553997	828251.2226386507	804105.2233148504	778918.2048035152	746059.0851454905	711264.9650886178	675632.1408740487	639644.8618081682	603239.3787856442	566210.3777044073	528560.7403849915
963.0	917013.3079054703	893457.6977208103	874983.3899748194	860786.9629422642	850305.5026105186	843166.4564672152	839169.951760093	838308.0465880204	840857.3890413538	847744.8361046626	860517.2112001554	851972.7951872575	829982.241519046	805920.3604811912	780781.6212750233	747950.4309638216	713179.3412936034	677568.2258070323	641602.7371635297	605220.2034231855	568216.233497804	530594.3975050566
964.0	918943.247570019	895393.433075565	876926.2578484928	862737.1343587752	852262.180833186	845127.5070834756	841131.0912041322	840260.9283240832	842784.1361256776	849594.6051575986	862121.1506738325	853573.746411004	831723.0234209714	807740.6739226935	782648.6453675113	749844.7717367231	715096.3465232204	679506.6781473686	643562.7698303813	607202.9978454283	570223.8755313089	532629.648077473
965.0	920875.1767678082	897331.1343339785	878871.0583127575	864689.1992492143	854220.7124874474	847090.3807809696	843094.0587468279	842215.7502294553	844713.2984434741	851449.1809503017	863752.0397651973	855198.9834547217	833472.9970095789	809566.0193120019	784519.2218790024	751742.0774496822	717015.9626217696	681447.4865294727	645524.9528281671	609187.7582475631	572233.3025876579	534666.4932584029
966.0	922809.09555024	899270.8016843444	880817.7917833121	866643.1583441483	856181.0986856181	849055.0790120737	845058.855709213	844172.5112261128	846644.8604659445	853308.4152561559	865405.7745076248	856845.2657401179	835231.6570914632	811396.2621740529	786393.2983032097	753642.3193042122	718938.1720819058	683390.6399630759	647489.2794024748	611174.4809600775	574244.5135232066	536704.9342301516
967.0	924745.0039683903	901212.4353135809	882766.4586723857	868599.0123671934	858143.3405279743	851021.6032116653	847025.4833984129	846131.2102941846	848578.807355087	855172.1714191677	867079.3139130867	858510.1007145828	836998.5541422813	813231.2769687434	788270.8246526922	755545.469652842	720862.9580148235	685336.1278178515	649455.7430165091	613163.1624438615	576257.5072651594	538744.9721997834
968.0	926682.9020730117	903156.0354072445	884717.0593887754	870556.7620351024	860107.4391029283	852989.9547974137	848993.9431078203	848091.8464693133	850515.1249246596	857040.3231305707	868770.3188772312	860191.515048204	838773.2859109868	815070.9462817318	790151.753296681	757451.5019384788	722790.3041221565	687283.9398088192	651424.3373429568	615153.7992855192	578272.2828089112	540786.6083977954
969.0	928622.789914536	905101.6021495415	886669.5943378833	872516.4080578501	862073.3954872	854960.1351700639	850964.2361172665	850054.4188401483	852453.7996038742	858912.7533684279	870476.9376435664	861887.9102304957	840555.4906124589	816915.160108034	792036.0388121062	759360.390637791	724720.1946694677	689234.0659824784	653395.0562562157	617146.3881928766	580288.8392154938	542829.8440768465
970.0	930564.6675430762	907049.1357233415	888624.063921752	874477.9511387174	864041.210745986	856932.1457137156	852936.3636931917	852018.9265459646	854394.8184035929	860789.3534742013	872197.6703382982	863597.9669621863	842344.8413515827	818763.8152156072	793923.6378465265	761272.1112082868	726652.6144612283	691186.4967036275	655367.8938249737	619140.9259906737	582307.175609126	544874.6805105403
971.0	932508.5350084298	908998.6363101886	890580.4685391013	876441.3919743743	866010.8859331253	858905.9877960937	854910.327088814	853985.3687744036	856338.16888482	862670.022345078	873931.2792474205	865320.5793601017	844141.0415137415	820616.8145781669	795814.5089918119	763186.6400387988	728587.5488171763	693141.2226428279	657342.8443051153	621137.4096164373	584327.2911748599	546921.118992259
972.0	934454.3923600803	910950.1040903144	892538.808585363	878406.7312549613	867982.422091261	860881.6627688163	856886.127544295	855953.7447593217	858283.8391293015	864554.6657246393	875676.7270549198	867054.8082127608	845943.8209221454	822474.0668681639	797708.612667563	765103.9544031097	730524.9835499722	695098.234764476	659319.9021329402	623135.8361165186	586349.1851563213	548969.1608340458
973.0	936402.2396472007	912903.5392426491	894499.084452716	880373.9696641699	869955.8202520008	862859.1719676546	858863.7662869053	857924.0537787473	860231.8177120667	866443.1955775021	877433.132954904	868799.8468703842	847752.9326097964	824335.4860022308	799605.9110133584	767024.0324164784	732464.9049440584	697057.5243154467	661299.0619186775	625136.2026422946	588372.8568535366	551018.8073655331
974.0	938352.0769186552	914858.9419448342	896461.2965301209	882343.1078793214	871931.081436073	864838.5167127883	860843.2445311861	859896.2951529359	862182.093675755	868335.5295359906	879199.7406211853	870554.9957807795	849568.1500886445	826200.9907325539	801506.3677890223	768946.8529948475	734407.2997356486	699019.0828142765	663280.3184402803	627138.506446521	590398.3056208472	553070.0599329171
975.0	940303.9042230017	916816.312373234	898425.4452033534	884314.1465714453	873908.2066534803	866819.6983090548	862824.5634791113	861870.46824252	864134.6565065905	870231.5904088729	880975.8942929662	872319.6431024014	851389.2650243647	828070.504278575	803409.9482821932	770872.3958165334	736352.1550937737	700982.9020408536	665263.6666374835	629142.7448798306	592425.5308649021	555122.9198979731
976.0	942257.7216084943	918775.6507029465	900391.5308550386	886287.0864053551	875887.1969036513	868802.7180461953	864807.7243202454	863846.5724467479	866089.4961118792	872131.305743795	882761.0205663933	874093.2496892784	853216.0852446303	829943.9539942204	805316.6192225466	772800.6412862149	738299.4586023157	702948.9740265908	667249.1016061179	631148.9153873716	594454.5320427304	557177.388637112
977.0	944213.5291230858	920736.957107816	902359.5538646834	888261.9280397246	877868.0531755883	870787.5771990931	866792.7282319008	865824.6072018059	868046.6027989106	874034.6074363537	884554.6142914842	875875.3372854472	855048.433023575	831821.2710665253	807226.3487020924	774731.5705010563	740249.1982429695	704917.2910450477	669236.6185926605	633157.015505577	596485.3086598861	559233.4675404772
978.0	946171.3268144296	922700.2317604437	904329.5146087095	890238.6721271616	879850.776448013	872774.2770280081	868779.5763792931	867804.5719792207	870005.9672551607	875941.4313798322	886356.227483281	877665.4791180814	856886.1435965173	833702.3902420771	809139.1061010305	776665.1652188096	742201.3623790727	706887.8456029837	671226.2129890133	635167.0428590628	598517.8602686645	561291.1580110763
979.0	948131.1147298825	924665.4748321986	906301.413460486	892217.3193142817	881835.3676895102	874762.8187788082	870768.2699156934	869786.4662843359	871967.5805297006	877851.71715051	888165.4604859668	879463.292312064	858729.0638678588	835587.249578179	811054.862018691	778601.407827759	744155.9397402533	708860.6304318148	673217.8803274985	637178.9951576442	600552.1864663864	563350.4614639506
980.0	950092.8929165063	926632.6864932296	908275.2507903603	894197.8702417798	883821.8278586672	876753.2036831924	872758.8099825802	871770.2896548609	873931.4340157226	879765.4077241973	889981.9548478853	881268.4317074657	860577.0512819863	837475.7902160378	812973.588209144	780540.281318378	746112.9194078422	710835.638479453	675211.6162760593	639192.8701934684	602588.2868937466	565411.3793253785
981.0	952056.6614210709	928601.8669124758	910251.0269656902	896180.3255445014	885810.157904213	878745.4329589129	874751.1977097883	873756.0416594852	875897.5194341028	881682.4492202688	891805.387514407	883080.5847714951	862429.9728324652	839367.956173621	814895.2575210924	782481.7692565802	748072.2908010071	712812.862902508	677207.4166336561	641208.6658382571	604626.1612332249	567473.9130321095
982.0	954022.4202900562	930573.0162576775	912228.742350875	898164.6858515126	887800.3587651527	880739.5078099902	876745.434215656	875743.721896559	877865.8288179274	883602.7906699827	893635.466048942	884899.4673742368	864287.7041891626	841263.6941561245	816819.8438417069	784425.8557584584	750034.0436635631	714792.2970588319	679205.2773258486	643226.3800406544	606665.8092075575	569538.0640306334
983.0	955990.1695696539	932546.1346953865	914208.3973073857	900150.9517861687	889792.431370902	882735.4294269254	878741.5206071705	877733.3299928316	879836.3544979163	885526.3838063127	895471.9246654194	886724.8202533382	866150.1289264112	843162.9533822429	818747.3220440891	786372.5254664107	751998.1680514226	716773.9345003895	681205.1944005555	645246.0108236738	608707.2305782626	571603.8337764763
984.0	957959.9093057705	934521.2223909778	916189.9921937954	902139.1239661825	891786.3766414169	884733.1989869073	880739.4579801116	879724.8656022487	881809.0890886801	887453.1828728863	897314.5209080024	888556.406033512	868017.1378381402	845065.6854246499	820677.6679380808	788321.7635265612	753964.6543206444	718757.7689664352	683207.1640239835	647267.5562822435	610750.4251442244	573671.2237335262
985.0	959931.6395440287	936498.2795086586	918173.527365809	904129.2030036905	893782.195487323	886732.8176540162	882739.2474191929	881718.3284048035	883784.0254757538	889383.1444499395	899163.0328520122	890394.0066967834	869888.6283281724	846971.8440632857	822610.8582241614	790273.5555673917	755933.4931160507	720743.7943769837	685211.1824767157	649291.0145808406	612795.3927403264	575740.2353733878
986.0	961905.36032977	938477.30621148	920159.0031762928	906121.1895053193	895779.888810042	888734.2865794225	884740.8899982015	883713.7181054396	885761.1568033567	891316.2272954604	901017.2567283119	892237.4214219339	871764.5038657497	848881.3851502095	824546.8704501992	792227.8876795054	757904.675360376	722732.0048265567	687217.2461499546	651316.383951216	614842.1332361358	577810.8701747609
987.0	963881.0717080571	940458.3026613469	922146.4199753037	908115.0840722503	897779.4575019153	890737.6069015835	886744.3867801365	885711.0344330021	887740.4764628279	893252.3921999279	902877.0048945205	894086.4647286123	873644.6734978801	850794.2664849147	826485.6829708441	794184.7463964516	759878.1922439223	724722.3945781933	689225.3515419115	653343.6626902011	616890.6465346367	579883.1296228473
988.0	965858.7737236752	942441.2690190274	924135.7781101177	910110.8873002835	899780.9024463267	892742.7797464333	888749.7388173436	887710.2771392368	889721.9780816936	895191.6018532394	904742.1040924394	895940.9648746194	875529.0514113563	852710.447699128	828427.2749093657	796144.1186765424	761854.0352146873	726714.9580577101	691235.4952543341	655372.8491575961	618940.9325710086	581957.0152087796
989.0	967838.4664211348	944426.2054441638	926127.0779252583	912108.5997799007	901784.2245178217	894749.8062275713	890756.9471516507	889711.4459978306	891705.6555133262	897133.8207226034	906612.3939433086	897800.7624649398	877417.5565383446	854629.8901502236	830371.6261217608	798105.991885601	763832.1959689456	728709.6898481991	693247.6739891679	657403.9417741345	620992.9913114493	584032.5284290743
990.0	969820.1498446737	946413.1120952823	928120.3197625246	914108.2220963272	903789.4245822263	896758.687446447	892766.0128144987	891714.5408034973	893691.5028271544	899079.0149402993	908487.7256419695	899665.7092389371	879310.1122003192	856552.5568224709	832318.717162965	800070.3537805838	765812.6664422513	730706.5846847508	695261.8845453456	659436.9390195226	623046.8227520403	586109.6707851078
991.0	971803.8240382588	948401.9891298024	930115.5039610185	916109.7548295932	905796.5034967621	898769.4244925396	894776.9368270732	893719.5613711007	895679.5142993924	901027.1522003502	910367.9608183841	901535.6670083015	881206.6457858406	858478.4122354193	834268.5292550216	802037.1924940234	767795.4388008453	732705.6374493919	697278.1238156963	661471.839430548	625102.4269176538	588188.4437826122
992.0	973789.4890455883	950392.8367040474	932112.6308571727	918113.1985545941	907805.4621101607	900782.0184435357	896789.7202004325	895726.507534817	897669.6844042533	902978.201663254	912252.9705407554	903410.5067232281	883107.0884582989	860407.4223588024	836221.0442570695	804006.496519241	769780.5054334411	734706.8431662291	699296.3887839726	663508.6415992574	627159.803860897	590268.8489311942
993.0	975777.1449100939	952385.6549732531	934111.700784777	920118.5538411496	909816.301262776	902796.4703655031	898804.3639356343	897735.379147332	899662.0078056173	904932.1338680156	914142.6344390884	905290.1076482065	885011.3748902575	862339.5545333936	838176.2446370265	805978.2546962856	771767.8589433725	736710.1969967843	701316.676521986	665547.3441711981	629218.953661096	592350.887743871
994.0	977766.7916749424	954380.4440915781	936112.7140750055	922125.8212540626	911829.0217866935	904812.781313061	900820.8690238614	899746.1760790747	901656.4793491265	906888.9206508065	916036.8399316999	907174.3566319419	886919.4430214743	864274.7773973161	840134.1134448487	807952.456198554	773757.4921410808	738715.6942355179	703338.9841868507	667587.9458437223	631279.8764233144	594434.5617366275
995.0	979758.429383038	956377.2042121127	938115.6710564424	924135.0013531763	913843.6245058393	906830.9523295473	902839.2364465445	901758.8982174807	903653.0940546806	908848.5350696503	917935.4815401328	909063.1474584661	888831.2338380528	866213.0608173502	842094.6342872663	809929.0905200536	775749.398036927	740723.3303055264	705363.3090183276	669630.4453643514	633342.5722774077	596519.8724279904
996.0	981752.0580770242	958375.9354868886	940120.5720551081	926146.0946934319	915860.110236087	908850.984447182	904859.4671754843	903773.5454662894	905651.8471093094	910810.9513345953	919838.4602803177	910956.3802685661	890746.6911704958	868154.3758248282	844057.7913038901	811908.1474632708	777743.5698343097	742733.1007544098	707389.6483362657	671674.8415291966	635407.0413771095	598606.8213386205
997.0	983747.6777992857	960376.638066888	942127.417394485	928159.1018249234	917878.4797853613	910872.8786872297	906881.562172971	905790.1177448693	907652.7338603988	912776.1447428955	921745.6831197655	912853.9610423498	892665.761508705	870098.6945557492	846023.5691446047	813889.6171276091	779740.0009230752	744745.0012502978	709417.9995381355	673721.133181435	637473.2838991516	600695.4099909205
998.0	985745.2885919507	962379.3121020523	944136.2073955426	930174.0232929542	919898.7339537418	912896.6360601558	908905.522391903	907808.6149875721	909655.7498092498	914744.0916187633	923657.06249217	914755.801135164	894588.3938322121	872045.9901947745	847991.952948163	815873.4898983664	781738.6848732026	746759.0275780304	711448.3600966525	675769.3192098401	639541.3000424134	602785.6399086614
999.0	987744.8904968919	964383.9577412918	946146.9423767626	932190.8596380905	921920.8735335646	914922.2575657828	910931.348775903	909829.0371431136	911660.8906049526	916714.7692573089	925572.5158621031	916661.8168602319	896514.5394541248	873996.2369228032	849962.9283219036	817859.7564362198	783739.6154287524	748775.1756354833	713480.7275574848	677819.3985473588	641611.0900271013	604877.5126166213
1000.0	989746.4835557299	966390.5751324943	948159.6226541636	934209.6113962153	923944.899309521	916949.7441934414	912959.0422594333	911851.3841739801	913668.1520385547	918688.1558723142	927491.9653335761	918571.9291123394	898444.1518774484	875949.4098678501	851936.481322522	819848.4076671912	785742.7865020644	750793.441430033	715515.0995370424	679871.3701697413	643682.654093958	606971.0296402421
1001.0	991750.0678098332	968399.1644225339	950174.2485413258	936230.2790985813	925970.8120587562	918979.0969221205	914988.6037679092	913875.6560558596	915677.5300375081	920664.2305475266	929415.3372971382	920486.0630277005	900377.1866626004	877905.4850589733	853912.5984378292	821839.4347730656	787748.192168192	752813.821075155	717551.4737203454	681925.2330942163	645755.9925034959	609066.1925052982
1002.0	993755.643300322	970409.7257572799	952190.8203494141	938252.8632718633	927998.6125509659	921010.3167206139	917020.0342178104	915901.8527770964	917689.0206603798	922642.9731911852	931342.5621109372	922404.1476758044	902313.6013050594	879864.4393830255	855891.2665694351	823832.829182239	789755.8266595629	754836.3107871494	719589.8478589656	683980.9863782094	647831.1055352611	611163.0027375801
1003.0	995763.2100680685	972422.2592816051	954209.3383872034	940277.3644382091	930028.3015484904	923043.4045476632	919053.3345167912	917929.9743381673	919702.6200918092	924624.3644935229	933273.5738118034	924326.1157796168	904253.3551222165	881826.2505440173	857872.4730163026	825828.5825609723	791765.6843608537	756860.9068819867	721630.2197690412	686038.6291181077	649907.993487119	613261.461862591
1004.0	997772.7681536996	974436.7651393949	956229.8029611008	942303.7831152906	932059.8798064089	925078.3613521003	921088.5055637893	919960.0207511802	921718.3246377013	926608.3858870096	935208.3098529452	926251.903460985	906196.4091485905	883790.8970249044	859856.2054591172	827826.6868050289	793777.7598040694	758887.6057722713	723672.58732936	688098.1604480634	651986.6566745667	615361.5714052557
1005.0	999784.3175975984	976453.2434735551	958252.2143751695	944332.1198163534	934093.3480726304	927115.188072985	923125.5482491325	921991.9920393924	923736.1307206398	928595.0195091225	937146.7108653015	928181.4500085079	908142.7260386599	885758.3580516216	861842.451945426	829827.1340316772	795792.0476638165	760916.4039643148	725716.9484795078	690159.5795388386	654067.0954300675	617463.3328896425
1006.0	1.0017978584399065e6	978471.6944260212	960276.5729311515	946362.3750502667	936128.7070879848	929153.8856397424	925164.4634546445	924025.8882367476	925756.0348755105	930584.2481674515	939088.7204399768	930114.6976654751	910092.269976642	887728.6135592064	863831.2008754968	831829.9165720367	797808.542752762	762947.2980553168	727763.301218082	692222.8855966879	656149.3101024097	619566.7478386962
1007.0	1.0038133907205247e6	980492.1181377656	962302.8789284906	948394.5493215714	938165.9575863113	931194.4549722953	927205.2520537488	926061.7093874334	927778.0337453214	932576.0553069635	941034.2849295081	932051.5914357819	912045.0065926206	889701.6441598635	865822.4409888599	833835.026963753	799827.2400172699	764980.2847306447	729811.6436009639	694288.0778622783	658233.3010560849	621671.8177739823
1008.0	1.0058309144791161e6	982514.5147488067	964331.1326643544	950428.6431305279	940205.1002945461	933236.8969811965	929247.9149115713	928099.4555454544	929802.1240772123	934570.4249792625	942983.3532660023	933992.0789059801	914000.9028844815	891677.431112838	867816.1613514887	835842.4579439819	801848.134533204	767015.3607612146	731861.9737396507	696355.1556096447	660319.068670689	623778.5442154426
1009.0	1.0078504297551068e6	984538.8843982166	966361.3344336567	952464.6569731638	942246.1359328089	935281.2125677577	931292.4528850411	930139.126774224	931828.3027186384	936567.341813703	944935.8767944095	935936.1100818422	915959.9271451684	893655.9562959719	869812.3513435847	837852.2024426674	803871.2215018936	769052.5230009619	733914.289799644	698424.1181451787	662406.6133403433	625886.9286811609
1010.0	1.0098719365876882e6	986565.2272241294	968393.4845290789	954502.5913413204	944289.0652144866	937327.4026241759	933338.8668229904	932180.7231461708	933856.5666137261	938566.7909902182	946891.8091194155	937883.637238011	917922.0488948241	895637.2021788307	871811.000647933	839864.2535761019	805896.496246251	771091.7683844035	735968.5899988909	700494.9648066517	664495.935473134	627996.972687138
1011.0	1.0118954350158185e6	988593.5433637485	970427.5832410924	956542.4467226985	946333.8888463178	939375.468033658	935387.1575662526	934224.2447423621	935886.912799784	940568.7582137445	948851.1059646093	939834.6147794685	919887.2388174178	897621.1517972971	873812.0992387945	841878.6046407487	807923.9542070363	773133.0939242839	738024.8726062778	702567.6949622689	666587.0354905722	630108.6777470786
1012.0	1.0139209250782246e6	990623.8329533554	972463.6308579795	958584.2236009035	948380.6075284744	941425.4096705432	937437.3259477593	936269.6916521406	937919.3384039679	942573.2296901254	950813.7250427366	941788.9991137017	921855.4687015007	899607.788729532	875815.6373713061	843895.2491073202	809953.5909392608	775176.4967093042	740083.1359401739	704642.308009753	668679.9138270699	632222.0453721841
1013.0	1.0159484068134038e6	992656.0961283168	974501.6276658542	960627.922455491	950429.2219546423	943477.2284004233	939489.3727926356	938317.0639727776	939953.8406400888	944580.1921033962	952779.6259359868	943746.7485325661	923826.7113847663	901597.0970732179	877821.6055713616	845914.1806150946	811985.4021087256	777221.9739019296	742143.3783670217	706718.8033754599	670774.570929435	634337.0770709577
1014.0	1.0179778802596251e6	994690.3330230928	976541.5739486834	962673.5437620098	952479.7328121015	945530.9250802605	941543.2989182938	940366.3618091367	941990.4168055535	946589.6325943493	954748.7699853771	945707.8231029608	925800.9407021182	903589.061423998	879829.9946259451	847935.3929664611	814019.3834886869	779269.5227362718	744205.5982999757	708797.1805135192	672871.0072563831	636453.7743490157
1015.0	1.0200093454549313e6	996726.5437712441	978583.4699883077	964721.0879920463	954532.1407818035	947586.5005585032	943599.1051345267	942417.5852733534	944029.0642784402	948601.5387402996	956721.1201883976	947672.1845655179	927778.1314369794	905583.6668550391	881840.7955738949	849958.8801216835	816055.5309566424	781319.1405160443	746269.7941975824	710877.4389050052	674969.2232780645	638572.1387089081
1016.0	1.0220428024371404e6	998764.7285054399	980627.3160644609	966770.5556132668	956586.4465384495	949643.955675201	945656.7922435992	944470.7344845252	946069.7805146918	950615.8985359631	958696.6411041729	949639.7962405984	929758.2592755959	907580.8988976444	883853.999697072	851984.6361938698	818093.8404912362	783370.8246125862	748335.9645625057	712959.5780571322	677069.2194756076	640692.1716499475
1017.0	1.0240782512438475e6	1.000804887357465e6	982673.1124547916	968821.9470894601	958642.6507505651	951703.2912621151	947716.3610403375	946525.8095684147	948112.5630454287	952632.7003753784	960675.2987654742	951610.622940957	931741.3007641152	909580.7435228531	885869.598511916	854012.6554441398	820134.3081692746	785424.5724629541	750404.107940291	715043.5975024765	679170.9963406773	642813.874668044
1018.0	1.026115691912426e6	1.0028470204582276e6	984720.859434881	970875.2628805796	960700.7540805766	953764.5081428303	949777.8123122187	948582.8106571641	950157.409474371	954651.9330348029	962657.060596984	953584.6308905043	933727.2332682338	911583.1871239663	887887.5837613627	856042.9322769814	822176.9301628482	787480.3815680757	752474.2229181705	717129.4967982215	681274.5543750478	644937.2492555496
1019.0	1.0281551244800297e6	1.0048911279377664e6	986770.5572782649	972930.5034427836	962760.7571848829	955827.6071328617	951841.146839458	950641.7378890197	952204.3174753666	956673.5856565197	964641.8953392771	955561.7876486529	935716.034935229	913588.2164999408	889907.9474071099	858075.4612357835	824221.7027365562	789538.2494909677	754546.3081239054	719217.275525427	683379.8940901898	647062.2969011085
1020.0	1.0301965489835939e6	1.006937209925258e6	988822.206256451	974987.6692284768	964822.6607139292	957892.5890397619	953906.3653950957	952702.5914080677	954253.2847900209	958697.6477334957	966629.7729780352	957542.0620397811	937707.6846582048	915595.8188396022	891930.6816222094	860110.2369985435	826268.6222448302	791598.17385501	756620.362224666	721306.9332883225	685487.0160068707	649189.0190895132
1021.0	1.0322399654598377e6	1.0089852665490237e6	990875.8066389392	977046.7606863503	966886.4653122778	959959.4546632254	955973.468745081	954765.3713639809	956304.3092254202	960724.10909484	968620.664678059	959525.4240873994	939702.1620423954	917605.9817066244	893955.7787839713	862147.2543737345	828317.6851293505	793660.1523422778	758696.3839259447	723398.4697136206	687595.9206547681	651317.4173015705
1022.0	1.0342853739452644e6	1.0110352979365373e6	992931.3586932407	979107.7782614204	968952.1716186785	962028.2047951915	958042.4576483574	956830.0779117728	958357.3886519476	962752.9598920104	970614.5427216879	961511.8449526379	941699.4473733843	919618.6930252356	895983.2314671637	864186.5082963309	830368.8879165518	795724.1826919292	760774.3719705056	725491.8844498516	689706.6085720966	653447.4930139694
1023.0	1.0363327744761644e6	1.0130873042144314e6	994988.8626848961	981170.7223950688	971019.7802661383	964098.8402199452	960113.3328569444	958896.7112115627	960412.5210011846	964784.1905857226	972611.3804512676	963501.2968767142	943699.5215871059	921633.9410666035	898013.0324374919	866227.9938239811	832422.227215217	797790.2626986427	762854.3251373651	727587.1771667206	691819.0803052455	655579.247699159
1024.0	1.0383821670886156e6	1.0151412855085051e6	997048.3188774942	983235.5935250802	973089.2918819886	966171.3617142169	962186.0951160194	960965.2714283499	962469.7042638968	966817.7919335179	974611.1522153491	965493.7531270685	945702.3662415113	923651.7144358648	900045.1746453465	868271.7061333227	834477.6997141519	799858.3902111077	764936.2422408054	729684.3475544828	693933.3364084295	657712.6828252292
1025.0	1.040433551818486e6	1.0171972419437298e6	999109.7275326904	985302.3920856809	975160.7070879535	968245.7700472798	964260.7451639981	963035.7587317948	964528.936488097	968853.7549779526	976613.8333183238	967489.1879468855	947707.9634897837	925672.0020597589	902079.6512198036	870317.6405164332	836535.3021799398	801928.5631305617	767020.1221294161	731783.3953233368	696049.3774433502	659847.7998557999
1026.0	1.0424869287014339e6	1.0192551736442574e6	1.0011730889102245e6	987371.1185075756	977234.0265002147	970322.0659810464	966337.2837326139	965108.1732960099	966590.2157771841	970892.0710353672	978619.39997323	969487.5765077446	949716.296055004	927694.7931748353	904116.4554628665	872365.7923774112	838595.031454773	804000.7794093753	769105.9636851681	733884.3202028396	698167.2039788682	661984.6002499126
1027.0	1.0445422977729109e6	1.0213150807334259e6	1.0032384032679392e6	989441.7732179854	979309.250729478	972400.250270163	968415.7115469957	967182.5152993575	968653.5402881547	972932.7316852068	980627.8292574914	971488.8948651648	951727.3472061702	929720.0773161994	906155.5808439374	874416.1572290803	840656.8844543551	806075.0370496812	771193.765822514	735987.1219413354	700286.8165906873	664123.0854619299
1028.0	1.0465996590681622e6	1.0233769633337668e6	1.0053056708617972e6	991514.356640684	981386.3803810365	974480.3236621022	970496.029325745	969258.7849242555	970718.9082298812	974975.7287598548	982639.0990713662	973493.1199168294	953741.1007354836	931747.8443067695	908197.0209945085	876468.7306898135	842720.8581658765	808151.3341020469	773283.5274875155	738091.8003054054	702408.2158610466	666263.2569414385
1029.0	1.0486590126222284e6	1.0254408215670114e6	1.0073748919458985e6	993588.8691960328	983465.4160548346	976562.2868972551	972578.2377810124	971336.9823569903	972786.3178614577	977021.0543349541	984653.1880989075	975500.2293632978	955757.5409368207	933778.0842470156	910240.7697030599	878523.5084804695	844786.9496460536	810229.6686641888	775375.2476569987	740198.355079331	704531.4023784251	668405.1161331569
1030.0	1.0507203584699475e6	1.0275066555540975e6	1.0094460667724984e6	995665.311301018	985546.3583455293	978646.1407090207	974662.3376185718	973417.1077875369	974855.7674906062	979068.7007201867	986670.0757712503	977510.2016710225	957776.6525853178	935810.7875051551	912286.8209101565	880580.486421438	846855.1560192364	812310.038879727	777468.9253377332	742306.786064575	706656.3767372539	670548.6644768496
1031.0	1.0527836966459553e6	1.0295744654151755e6	1.0115191955920244e6	997743.6833692847	987629.2078425527	980731.8858238945	976748.3295378946	975499.1614093848	976927.2554721443	981118.6604504847	988689.7422320598	979523.0160375102	959798.4209179959	937845.9447077786	914335.1687037352	882639.6604297911	848925.4744755749	814392.4429369781	779564.5595656368	744417.0930792773	708783.1395376384	672693.9034072425
1032.0	1.054849027184688e6	1.0316442512696157e6	1.0135942786530924e6	999823.9858111724	989713.9651301721	982819.522961556	978836.2142322226	977583.1434193718	979000.7802065094	983170.9262776498	990712.1683049863	981538.6523584767	961822.8316153646	939883.5467308878	916385.807314571	884701.0265165312	850997.9022692472	816476.8790677849	781662.1494050033	746529.275957767	710911.6913850897	674840.8343539468
1033.0	1.056916350120383e6	1.0337160132360137e6	1.0156713162025245e6	1.0019062190337478e6	991800.6307875492	984909.0528349534	980925.9923886396	979669.0540175225	981076.3401383369	985225.4911623576	992737.3354629856	983557.0911968559	963849.8707839448	941923.5846913174	918438.731111916	886764.580783937	853072.4367167449	818563.3455463825	783761.6939477536	748643.3345500865	713042.032890264	676989.4587413828
1034.0	1.0589856654870803e6	1.035789751432197e6	1.0177503084853641e6	1.0039903834408402e6	993889.2053887993	987000.4761503893	983017.6646881424	981756.8934068934	983153.9337550915	987282.348266527	994765.2257993774	985578.3137535392	965879.5249396532	943966.0499385268	920493.9345993033	888830.3194229999	855149.0751952121	820651.8406882999	785863.1923127085	750759.2687215321	715174.1646687111	679139.7779887116
1035.0	1.0610569733186238e6	1.0378654659752318e6	1.0198312557448938e6	1.0060764794330739e6	995979.6895030494	989093.7936076022	985111.2318057099	983846.661793424	985233.5595857482	989341.4909460325	996795.8220005217	987602.3018397273	967911.7809919998	946010.9340467385	922551.4124105065	890898.238710949	857227.8151408395	822742.3628492923	787966.643644883	752877.0783522069	717308.087340631	681291.7935097672
1036.0	1.063130273648663e6	1.0399431569814284e6	1.0219141582226503e6	1.0081645074079016e6	998072.0836944946	991189.0058998489	987206.6944103735	985938.3593857932	987315.2161995212	991402.9127437419	998829.1073200046	989629.0378507861	969946.6262290477	948058.2288074088	924611.1593056502	892968.3350088592	859308.6540473085	824834.9104243089	790072.0471148014	754996.7633365865	719443.8015306364	683445.5067129952
1037.0	1.0652055665106545e6	1.0420228245663475e6	1.023999016158441e6	1.0102544677596363e6	1.0001663885224548e6	993286.1137139848	989304.0531652833	988031.9863952799	989398.9022046381	993466.6073828646	1.0008650655542327e6	991658.5047415101	971984.0483030945	950107.9262220106	926673.1701674631	895040.6047593412	861391.5894642842	826929.4818464884	792179.4019178317	757118.3235830993	721581.3078675261	685600.9190013928
1038.0	1.067282851937863e6	1.0441044688448069e6	1.0260858297903594e6	1.0123463608794842e6	1.0022626045414298e6	995385.1177305427	991403.3087277759	990127.5430356304	991484.6162471587	995532.5687605886	1.0029036810193439e6	993690.6860027012	974024.0352170289	952160.0184951155	928737.4399976684	897115.0444843094	863476.6189959566	829026.0755861872	794288.7072735413	759241.7590137157	723720.6069840626	687758.0317724542
1039.0	1.0693621299633626e6	1.0461880899308864e6	1.0281745993548011e6	1.0144401871555754e6	1.0043607323011545e6	997486.0186238103	993504.4617494405	992225.0295229299	993572.3570098358	997600.7909419959	1.004944938529348e6	995725.5656389765	976066.5753113291	954214.4980277584	930803.963913505	899191.650782822	865563.7402996263	831124.6901500348	796399.9624250667	761367.069563553	725861.699516759	689916.8464181174
1040.0	1.0714434006200384e6	1.0482736879379345e6	1.030265325086479e6	1.016535946972996e6	1.0064607723466521e6	999588.8170619076	995607.5128761837	994324.4460754781	995662.1232110156	999671.2681542396	1.0069888233754197e6	997763.1281477306	978111.6572516619	956271.3574110733	932872.7371443729	901270.4203289954	867652.9510843355	833225.3240800176	798513.1666385077	763494.2551804883	728004.5861056715	692077.364324716
1041.0	1.073526663940588e6	1.0503612629785745e6	1.0323580072184383e6	1.018633640713819e6	1.0085627252182876e6	1.0016935137068616e6	997712.4627482939	996425.7929136703	997753.9136035772	1.0017439947809696e6	1.0090353213062694e6	999803.358499177	980159.2700170528	958330.5894201822	934943.7550286007	903351.3498699856	869744.2491095391	835327.9759525897	800628.319202333	765623.3158247855	730149.2673941983	694239.5868729331
1042.0	1.075611919957522e6	1.0524508151647092e6	1.034452645982072e6	1.0207332687571336e6	1.0106665914518198e6	1.0038001092146807e6	999819.3120005041	998529.070259882	999847.7269739093	1.003818965356994e6	1.0110844185095237e6	1.001846242117404e6	982209.4028885936	960392.1870083306	937017.0130103257	905434.4362240357	871837.6321838191	837432.6443778095	802745.4194268067	767754.251468731	732295.7440288863	696403.5154377576
1043.0	1.0776991687031668e6	1.0545423446075283e6	1.0365492416071357e6	1.0228348314790772e6	1.0127723715784531e6	1.0059086042354277e6	1.0019280612620555e6	1.0006342783383587e6	1.0019435621409224e6	1.0058961745631646e6	1.013136101594056e6	1.0038917648623808e6	984262.045438658	962456.1433012537	939092.5066364843	907519.6762785878	873933.0981636362	839539.3279985016	804864.4666434283	769887.0620962803	734444.016659243	698569.1513884449
1044.0	1.0797884102096641e6	1.0566358514175122e6	1.0386477943217623e6	1.0249383292528634e6	1.0148800661248887e6	1.0080189994132913e6	1.0040387111567579e6	1.0027414173751087e6	1.004041417955094e6	1.0079756172214763e6	1.0151903575732049e6	1.005939913012859e6	986317.1875205982	964522.4515917648	941170.2315539087	909607.0669884542	876030.6449521196	841648.0254894427	806985.4602043912	772021.7477027159	736594.0859375545	700736.4960884794
1045.0	1.0818796445089737e6	1.058731335704439e6	1.0407483043524763e6	1.0270437624488123e6	1.0169896756133738e6	1.0101312953866582e6	1.0061512623030511e6	1.0048504875978001e6	1.0061412932975483e6	1.0100572882903658e6	1.0172471738488288e6	1.0079906732501126e6	988374.8192588968	966591.1053345526	943250.1835065223	911696.6053740494	878130.2704978944	843758.7355565714	809108.3994820535	774158.3082943126	738745.9525187089	702905.550895539
1046.0	1.0839728716328735e6	1.0608287975773902e6	1.0428507719242087e6	1.0291511314343793e6	1.0191012005617518e6	1.0122454927881809e6	1.0082657153140648e6	1.0069614892356618e6	1.0082431870791662e6	1.0121411828602059e6	1.0193065381961472e6	1.0100440326424695e6	990434.9310397491	968662.0981411813	945332.3583326347	913788.2885196758	880231.9727939432	845871.4569362195	811233.2838684265	776296.7438880147	740899.6170600264	705076.3171614638
1047.0	1.086068091612962e6	1.0629282371447554e6	1.0449551972603112e6	1.0312604365741834e6	1.0212146414835112e6	1.014361592244848e6	1.0103820707976775e6	1.0090744225193883e6	1.0103470982397251e6	1.0142272961489803e6	1.0213684387493198e6	1.0120999786305875e6	992497.5135020539	970735.423775281	947416.7519623257	915882.1135718665	882335.7498765013	847986.188394367	813360.1127746745	778437.0545111215	743055.0802210947	707248.7962322261
1048.0	1.0881653044806588e6	1.065029654514238e6	1.0470615805825698e6	1.0333716782300362e6	1.0233299988878326e6	1.0164795943780508e6	1.012500329356575e6	1.0111892876810464e6	1.0124530257470687e6	1.0163156234981329e6	1.0234328639877217e6	1.0141584990134297e6	994562.557528791	972811.0761479207	949503.3604149214	917978.0777377782	884441.5998239855	850102.9287259164	815488.8856306317	780579.2402009801	745212.3426636078	709422.9894479024
1049.0	1.090264510267206e6	1.067133049792861e6	1.0491699221112197e6	1.0354848567609689e6	1.0254472732796377e6	1.0185994998036501e6	1.0146204915883078e6	1.013306084953988e6	1.0145609685963038e6	1.0184061603685834e6	1.0254998027228737e6	1.0162195819349025e6	996630.0542387649	974889.0493131569	951592.1797965537	920076.1782836346	886549.5207559539	852221.676753989	817619.6018843289	782723.3010046899	747371.4050512135	711598.8981426496
1050.0	1.0923657090036694e6	1.0692384230869727e6	1.0512802220649577e6	1.0375999725232606e6	1.0275664651596344e6	1.020721309132042e6	1.0167425580853479e6	1.0154248145727634e6	1.0166709258090246e6	1.0204989023368997e6	1.0275692440859907e6	1.018283215871115e6	998699.994978698	976969.3374637468	953683.206297802	922176.4125332196	888659.5108320966	854342.4313292393	819752.2610015366	784869.2369788128	749532.2680493608	713776.5236446804
1051.0	1.0944689007209397e6	1.0713457745022504e6	1.0533924806609575e6	1.0397170258704654e6	1.0296875750243639e6	1.0228450229682222e6	1.0188665294351447e6	1.017545476773039e6	1.0187828964325611e6	1.022593845091621e6	1.0296411775161114e6	1.0203493896182288e6	1.0007723713156524e6	979051.9349270229	955776.4361914136	924278.7778664156	890771.5682512556	856465.1913291909	821886.8624653183	787017.0481890928	751694.9323251583	715955.8672762441
1052.0	1.096574085449734e6	1.0734551041437078e6	1.0555066981148818e6	1.041836017153439e6	1.0318106033662461e6	1.0249706419118496e6	1.0209924062201806e6	1.0196680717915182e6	1.0208968795392549e6	1.0246909844297242e6	1.031715592748779e6	1.0224180922808605e6	1.002847175029767e6	981136.8361609168	957871.8658300989	926383.2717177868	892885.6912504728	858589.9556575883	824023.4057755971	789166.7347101825	753859.3985472311	718136.9303536062
1053.0	1.0986812632205966e6	1.0755664121156987e6	1.0576228746408965e6	1.0439569467203653e6	1.033935550673624e6	1.027098166557309e6	1.0231201890180247e6	1.0217925998658646e6	1.0230128742257558e6	1.0267903162532264e6	1.0337924798052395e6	1.0244893132610121e6	1.0049243981072918e6	983224.0357501304	959969.4916444004	928489.891575207	895001.8781040665	860716.7232437686	826161.8904487332	791318.296625379	756025.667385587	720319.714187033
1054.0	1.1007904340639005e6	1.0776796985219233e6	1.0597410104516833e6	1.0460798149167831e6	1.0360624174308085e6	1.0292275974937726e6	1.0252498784013873e6	1.0239190612346276e6	1.0251308796123432e6	1.0288918365659176e6	1.0358718289821318e6	1.026563042247495e6	1.0070040327339061e6	985313.5284024449	962069.3101406295	930598.6349785274	897120.1271227326	862845.4930420492	828302.3160171144	793471.7340263649	758193.739511484	722504.220080776
1055.0	1.1029015980098483e6	1.079794963465432e6	1.0618611057584537e6	1.0482046220856116e6	1.0381912041181213e6	1.0313589353052613e6	1.0273814749381724e6	1.0260474561371724e6	1.0272508948422688e6	1.0309955414702193e6	1.0379536308416403e6	1.0286392692058255e6	1.0090860712883058e6	987405.3089451633	964171.3178988716	932709.4995182857	899240.4366526734	864976.2640311334	830444.6820287558	795627.0470129575	760363.6155973035	724690.4493330587
1056.0	1.105014755088474e6	1.081912207048632e6	1.0639831607709609e6	1.050331368567176e6	1.0403219112119386e6	1.0334921805707037e6	1.0295149791915304e6	1.0281777848136103e6	1.0293729190811208e6	1.0331014271641592e6	1.0400378762020865e6	1.0307179843685633e6	1.0111705063360479e6	989499.3723216788	966275.5115710541	934822.4828344536	901362.8050747504	867109.0352135315	832588.9880469113	797784.2356928661	762535.2963164271	726878.4032360646
1057.0	1.107129905329643e6	1.084031429373291e6	1.066107175697513e6	1.0524600546992333e6	1.0424545391847331e6	1.0356273338639959e6	1.0316503917199096e6	1.030310047504733e6	1.0314969515162074e6	1.0352094899384617e6	1.0421245561289352e6	1.0327991782260714e6	1.0132573306236384e6	991595.7135881663	968381.8878790779	936937.5826152212	903487.2308036599	869243.8056149976	834735.233649696	799943.3001814536	764708.7823431176	729068.0830759292
1058.0	1.1092470487630547e6	1.0861526305405432e6	1.0682331507449853e6	1.0545906808169964e6	1.0445890885051162e6	1.0377643957540592e6	1.0337877130771067e6	1.0324442444519489e6	1.0336229913559618e6	1.0373197261737441e6	1.0442136619261949e6	1.0348828415176752e6	1.0153465370728527e6	993694.327910389	970490.443613007	939054.7965958184	905613.7122871336	871380.5742839822	836883.4184297167	802104.2406015063	766884.0743524038	731259.4901327295
1059.0	1.1113661854182424e6	1.0882758106508935e6	1.0703610861188343e6	1.0567232472531598e6	1.046725559637879e6	1.0399033668048976e6	1.0359269438123181e6	1.0345803758972221e6	1.0357510378293644e6	1.0394321323378186e6	1.0463051851281887e6	1.0369689652231988e6	1.0174381187752786e6	995795.2105606183	972601.1756293151	941174.1225573707	907742.2480051602	873519.340291099	839033.5419937149	804267.0570830101	769061.1730199684	733452.6256804797
1060.0	1.1134873153245752e6	1.0904009698042227e6	1.0724909820231078e6	1.0588577543379231e6	1.0488639530440334e6	1.0420442475756537e6	1.0380680844701881e6	1.0367184420830122e6	1.0378810901853836e6	1.0415467049830926e6	1.0483991174916795e6	1.0390575405548606e6	1.0195320689870691e6	997898.3569146581	974714.0808491893	943295.5583257873	909872.83646923	875660.1027286069	841185.603962217	806431.7497629318	771240.0790220405	735647.490987124
1061.0	1.1156104385112585e6	1.0925281080997929e6	1.074622838660459e6	1.0609942023990161e6	1.051004269180852e6	1.0441870386206652e6	1.0402111355908588e6	1.0388584432522182e6	1.0400131476924347e6	1.0436634407440621e6	1.0504954509883302e6	1.0411485589495086e6	1.021628381123897e6	1.0000037624489743e6	976829.1562568839	945419.1017706838	912005.4762215982	877802.8607099035	843339.6039691948	808598.318785007	773420.7930352913	737844.0873145348
1062.0	1.1177355550073362e6	1.0946572256362508e6	1.0767566562321573e6	1.0631325917617213e6	1.0531465085019076e6	1.0463317404895186e6	1.0423560977100182e6	1.0410003796481233e6	1.0421472096378553e6	1.0457823363348974e6	1.05259417779748e6	1.0432420120611795e6	1.0237270487561019e6	1.0021114227379202e6	978946.398898127	947544.7508043344	914140.165834571	879947.6133690361	845495.541661735	810766.7642995339	775603.3157367321	740042.415918509
1063.0	1.1198626648416903e6	1.0967883225116346e6	1.078892434938101e6	1.0652729227488989e6	1.055290671457113e6	1.0484783537271041e6	1.0445029713589478e6	1.0431442515143417e6	1.0442832753273965e6	1.047903388547115e6	1.0546952902992247e6	1.0453378917539647e6	1.0258280656040199e6	1.0042213334510578e6	981065.8058785767	949672.5033806548	916276.9039098093	882094.3598602209	847653.4166997169	812937.0864631723	777787.6478036179	742242.4780487672
1064.0	1.1219917680430436e6	1.0989213988233763e6	1.0810301749768301e6	1.0674151956810085e6	1.057436758492759e6	1.0506268788736684e6	1.0466517570645692e6	1.0452900590947677e6	1.0464213440847305e6	1.0500265942473318e6	1.0567987810677802e6	1.0474361900951668e6	1.0279314255334884e6	1.0063334903505681e6	983187.3743623223	951802.357494215	918415.6890776529	884243.0993573789	849813.2287554987	815109.2854387488	779973.7899133514	744444.2749489553
1065.0	1.124122864639959e6	1.1010564546683084e6	1.0831698765455352e6	1.0695594108761332e6	1.059584770051553e6	1.0527773164648672e6	1.0488024553494912e6	1.0474378026335267e6	1.0485614152509734e6	1.052151950375099e6	1.058904642865122e6	1.0495368993487356e6	1.0300371225515183e6	1.0084478892887492e6	985311.1015704335	953934.311179279	920556.5199964615	886393.8310536814	851974.9775136115	817283.3613950656	782161.7427433928	746647.8078566438
1066.0	1.1262559546608427e6	1.1031934901426674e6	1.0853115398400724e6	1.0717055686500024e6	1.0617347065726556e6	1.0549296670318167e6	1.0509550667320555e6	1.049587482374928e6	1.0507034881842218e6	1.054279453940812e6	1.0610128686348808e6	1.0516400119689659e6	1.0321451508021256e6	1.0105645262055972e6	987436.9847795523	956068.3625088722	922699.3953519748	888546.554161109	854138.6626704632	819459.3145067169	784351.5069711698	748853.0780033327
1067.0	1.1283910381339432e6	1.1053325053420991e6	1.0874551650549723e6	1.073853669316013e6	1.0638865684917197e6	1.057083931101145e6	1.0531095917263806e6	1.051739098563418e6	1.0528475622591039e6	1.056409102023694e6	1.0631234514964845e6	1.0537455205944474e6	1.034255504562315e6	1.012683397126467e6	989565.0213205273	958204.5095938758	924844.3138566893	890701.2679100208	856304.2839340467	821637.1449539082	786543.0832739933	751060.0866144537
1068.0	1.130528115087354e6	1.1074735003616624e6	1.0896007523834526e6	1.076003713185253e6	1.0660403562409244e6	1.0592401091950422e6	1.055266030842409e6	1.0538926514435387e6	1.0549936368663444e6	1.0585408917698474e6	1.0652363847395354e6	1.0558534180422546e6	1.0363681782382105e6	1.0148044981598093e6	991695.2085770896	960342.750582146	926991.2742492517	892857.9715487352	858471.8410236589	823816.8529222815	788736.4723289738	753268.8349093758
1069.0	1.1326671855490133e6	1.1096164752958338e6	1.0917483020174296e6	1.0781557005665228e6	1.0681960702490138e6	1.0613982018313091e6	1.0574243845859484e6	1.0560481412598821e6	1.0571417114123427e6	1.0606748203903749e6	1.067351661818411e6	1.0579636973023617e6	1.0384831663613245e6	1.016927825494983e6	993827.5439845666	962483.0836576571	929140.275293868	895016.6643431223	860641.3336696243	825998.4386027447	790931.674812942	755479.324101411
1070.0	1.1348082495467064e6	1.1117614302385128e6	1.0938978141475283e6	1.0803096317663558e6	1.0703537109413305e6	1.0635582095234075e6	1.059584653458717e6	1.0582055682570525e6	1.0592917853187625e6	1.062810885159562e6	1.0694692763470744e6	1.0600763515322774e6	1.0406004635849608e6	1.0190533754001367e6	995962.0250286355	964625.5070396698	931291.3157797296	897177.3455762058	862812.761613028	828181.9021913059	793128.6914023703	757691.5553978216
1071.0	1.1369513071080656e6	1.1139083652830257e6	1.0960492889630937e6	1.0824655070890419e6	1.072513278739853e6	1.0657201327805074e6	1.061746837958386e6	1.0603649326796252e6	1.0614438580221352e6	1.0649490834131248e6	1.0715892220940907e6	1.0621913740518852e6	1.0427200646807451e6	1.021181144220159e6	998098.6492441124	966770.0189819217	933444.3945204528	899340.014547775	864986.1246054538	830367.243888912	795327.5227732991	759905.5299998276
1072.0	1.139096358260572e6	1.1160572805221295e6	1.0982027266522024e6	1.0846233268366468e6	1.0746747740632277e6	1.067883972107534e6	1.0639109385786208e6	1.06252623477211e6	1.0635979289734734e6	1.0670894125465117e6	1.0737114929778322e6	1.064308758338481e6	1.0448419645352783e6	1.0233111283746948e6	1.0002374142137767e6	968916.61777184	935599.5103535347	901504.6705740081	867161.4224087296	832554.4639012918	797528.1696012638	762121.2491026158
1073.0	1.1412434030315555e6	1.1182081760480173e6	1.1003581274016725e6	1.0867830913090343e6	1.0768381973268057e6	1.0700497280052158e6	1.0660769558091252e6	1.0646894747789134e6	1.0657539976378984e6	1.0692318700132673e6	1.0758360830618727e6	1.0664284980219987e6	1.0469661581469057e6	1.025443324356224e6	1.0023783175672302e6	971065.3017297755	937756.6621398218	903671.3129871029	869338.6547946787	834743.562438803	799730.632561225	764338.7138953494
1074.0	1.1433924414481975e6	1.1203610519523213e6	1.1025154913970754e6	1.0889448008038856e6	1.0790035489426756e6	1.072217400970129e6	1.06824489013568e6	1.0668546529443052e6	1.0679120634942749e6	1.0713764533234471e6	1.0779629865505514e6	1.0685505868804164e6	1.0490926406226007e6	1.0275777287282008e6	1.0045213569797891e6	973216.0692082583	939915.8487629934	905839.9411349187	871517.8215448787	836934.5397162831	801934.912327501	766557.9255611784
1075.0	1.14554347353753e6	1.1225159083261185e6	1.1046748188227445e6	1.0911084556167207e6	1.0811708293196966e6	1.0743869914947452e6	1.0704147420401855e6	1.0690217695123833e6	1.0700721260348605e6	1.0735231600420868e6	1.080092197784709e6	1.0706750188353332e6	1.051221407174953e6	1.0297143381232515e6	1.0066665301714072e6	975368.9185912729	942077.069129058	908010.5543806265	873698.9224504251	839127.3959529051	804141.009573702	768778.8852772515
1076.0	1.1476964993264386e6	1.1246727452599334e6	1.1068361098617874e6	1.0932740560409182e6	1.0833400388635322e6	1.076558500067474e6	1.072586512000701e6	1.0711908247270428e6	1.0722341847649617e6	1.0756719877877198e6	1.0822237112375814e6	1.0728017879477104e6	1.0533524531192626e6	1.031853149241429e6	1.0088138349056302e6	977523.8482935529	944240.3221658631	910183.1521023678	875881.9573117015	841322.131372036	806348.9249726678	771001.5942147273
1077.0	1.1498515188416613e6	1.126831562843744e6	1.1089993646960962e6	1.0954416023677352e6	1.0855111779766825e6	1.078731927172709e6	1.0747602004914847e6	1.073361818831943e6	1.0743982392026025e6	1.0778229342309458e6	1.0843575215108467e6	1.074930888413769e6	1.0554857738707312e6	1.03399415884852e6	1.0109632689885808e6	979680.8567598948	946405.6068226164	912357.7336929222	878066.9259381554	843518.7462010997	808558.6591964061	773226.0535387881
1078.0	1.152008532109791e6	1.1289923611669836e6	1.1111645835063555e6	1.0976110948863276e6	1.087684247058516e6	1.0809072732908695e6	1.0769358079830327e6	1.0755347520704784e6	1.0765642888782017e6	1.0799759970930424e6	1.0864936233308173e6	1.0770623145610369e6	1.0576213649417483e6	1.0361373637744058e6	1.0131148302679699e6	981839.9424644896	948572.922069421	914534.2985593831	880253.8281480793	845717.2406714435	810770.212916034	775452.2644086531
1079.0	1.1541675391572765e6	1.1311551403185474e6	1.113331766472056e6	1.0997825338837681e6	1.0898592465053014e6	1.0830845388984464e6	1.0791133349421176e6	1.07770962468575e6	1.078732333334259e6	1.0821311741446252e6	1.0886320115447731e6	1.0791960608445392e6	1.0597592219392697e6	1.0382827609114719e6	1.0152685166321382e6	984001.1039102734	950742.2668968211	916712.8461228418	882442.6637683983	847917.615018208	812983.5868017209	777680.227977592
1080.0	1.1563285400104222e6	1.1333199003867945e6	1.1155009137715017e6	1.1019559196450673e6	1.0920361767102398e6	1.085263724468041e6	1.0812927818318272e6	1.0798864369205374e6	1.0809023721250503e6	1.084288463204347e6	1.0907726811174257e6	1.081332121843125e6	1.0618993405622814e6	1.0404303472130669e6	1.0174243260091231e6	986164.3396282934	952913.6403153588	918893.3758180788	884633.4326344611	850119.8694801999	815198.7815226336	779909.9453929415
1081.0	1.1584915346953908e6	1.135486641459553e6	1.1176720255818206e6	1.1041312524531917e6	1.094215038063495e6	1.0874448304684102e6	1.0834741491116018e6	1.082065189017271e6	1.0830744048163323e6	1.0864478621376425e6	1.0929156271275133e6	1.0834704922559264e6	1.064041716599349e6	1.0425801196920077e6	1.019582256365752e6	988329.6481770915	955087.041355144	921075.8870932632	886826.1345898381	852324.0042997691	817415.7977468835	782141.4177961191
1082.0	1.1606565232382028e6	1.137655363624124e6	1.1198451020789756e6	1.1063085325890821e6	1.0963958309522232e6	1.0896278573645055e6	1.0856574372372716e6	1.0842458812180073e6	1.0852484309850542e6	1.0886093688555087e6	1.0950608447645132e6	1.0856111668989416e6	1.0661863459262461e6	1.0447320754191291e6	1.0217423057067604e6	990497.0281421042	957262.4690654336	923260.3794096599	889020.7694861237	854530.0197226887	819634.636141475	784374.6463226408
1083.0	1.1628235056647377e6	1.1398260669672855e6	1.1220201434377728e6	1.108487760331674e6	1.098578555760605e6	1.091812805617515e6	1.087842646661093e6	1.0864285137644047e6	1.0874244502190799e6	1.0907729813133262e6	1.0972083293254755e6	1.0877541407017382e6	1.0683332245036627e6	1.0468862115218771e6	1.0239044720739349e6	992666.4781350779	959439.9225142209	925446.852241342	891217.3371827427	856737.9159980377	821855.2973722568	786609.6321021366
1084.0	1.164992482000736e6	1.141998751575295e6	1.1241971498318715e6	1.1106689359579133e6	1.1007632128698737e6	1.093999675684903e6	1.0900297778317854e6	1.0886130868976982e6	1.0896024621169148e6	1.092938697509717e6	1.0993580762119666e6	1.0898994087042722e6	1.070482348374984e6	1.0490425251829443e6	1.0260687535452783e6	994837.9967934984	961619.4007878368	927635.3050749128	893415.8375467624	858947.6933780874	824077.7821038731	788846.3762583685
1085.0	1.1671634522717986e6	1.144173417533896e6	1.1263761214337943e6	1.1128520597427774e6	1.1029498026583453e6	1.0961884680204494e6	1.0922188311945675e6	1.090799600858678e6	1.0917824662874427e6	1.095106515485437e6	1.101510080927118e6	1.0920469660538172e6	1.0726337136641443e6	1.0512010136389441e6	1.0282351482341993e6	997011.5827800371	963800.9029905587	929825.7374092329	895616.2704527099	861159.35211819	826302.0909997188	791084.8799092481
1086.0	1.1693364165033891e6	1.146350064928319e6	1.1285570584149363e6	1.115037131959291e6	1.1051383255014478e6	1.0983791830742895e6	1.0944098071911915e6	1.092988055887667e6	1.0939644623496688e6	1.097276433322303e6	1.103664339072782e6	1.0941968080019974e6	1.0747873165735474e6	1.0533616741791265e6	1.030403654288722e6	999187.2347820093	965984.4282442319	932018.1487551541	897818.6357823918	863372.8924766716	828528.2247218941	793325.1441668547
1087.0	1.1715113747208335e6	1.1485286938432879e6	1.1307399609455734e6	1.1172241528785445e6	1.107328781771749e6	1.100571821292952e6	1.0966027062599787e6	1.0951784522244998e6	1.0961484499324712e6	1.099448449142154e6	1.1058208463467816e6	1.0963489299019256e6	1.0769431533820545e6	1.0555245041441277e6	1.0325742698907185e6	1.0013649515108477e6	968169.9756878968	934212.5386352603	900022.9334247196	865588.3147147258	830756.1839311635	795567.1701374545
1088.0	1.1736883269493224e6	1.1507093043630216e6	1.1329248291948733e6	1.1194131227697125e6	1.1095211718389855e6	1.102766383119397e6	1.0987975288358543e6	1.0973707901085021e6	1.0983344286743563e6	1.1016225611058413e6	1.1079795985402565e6	1.0985033272054335e6	1.0791012204430338e6	1.0576895009247593e6	1.0347469932551616e6	1.0035447317015885e6	970357.5444774289	936408.906583614	902229.1632755402	867805.6190963122	832985.9692869118	797810.9589215193
1089.0	1.17586727321391e6	1.1528918965712392e6	1.1351116633309035e6	1.1216040419000695e6	1.1117154960700911e6	1.1049628689930544e6	1.1009942753503812e6	1.0995650697784722e6	1.1005223982232255e6	1.103798767412252e6	1.1101405915350995e6	1.1006599954603992e6	1.081261514182474e6	1.0598566619608302e6	1.036921822629396e6	1.0057265741123714e6	972547.1337851845	938607.2521455088	904437.3252374685	870024.8058880562	835217.581447107	800056.5116137471
1090.0	1.1780482135395175e6	1.155076470551163e6	1.1373004635206403e6	1.1237969105350086e6	1.113911754829223e6	1.1071612793498596e6	1.1031929462317931e6	1.1017612914726618e6	1.1027123582361438e6	1.1059770662973607e6	1.1123038213014796e6	1.102818930308162e6	1.0834240310971537e6	1.0620259847400032e6	1.039098756292431e6	1.0079104775239511e6	974738.7427996565	940807.5748772286	906647.4192197251	872245.875359152	837451.0210682607	802303.8293030806
1091.0	1.180231147950932e6	1.1572630263855224e6	1.1394912299299783e6	1.1259917289380576e6	1.1161099484777912e6	1.109361614622291e6	1.105393541905029e6	1.1039594554287582e6	1.1049043083791174e6	1.1081574560333102e6	1.1144692838954474e6	1.1049801274810247e6	1.0855887677528688e6	1.0641974667966838e6	1.0412777925542507e6	1.0100964407392212e6	976932.3707251387	943009.8743458115	908859.4451379786	874468.8277812679	839686.2888053913	804552.9130727294
1092.0	1.182416076472808e6	1.1594515641565574e6	1.1416839627237387e6	1.1281884973708964e6	1.1183100773744828e6	1.1115638752394058e6	1.107596062791765e6	1.1061595618838677e6	1.1070982483268762e6	1.110339934927519e6	1.116636975456622e6	1.1071435827998354e6	1.087755720782716e6	1.0663711057109414e6	1.0434589297551413e6	1.0122844625827513e6	979128.0167813975	945214.1501288208	911073.4029141901	876693.6634284542	841923.3853119889	806803.7640001895
1093.0	1.184602999129668e6	1.161642083946023e6	1.1438786620656787e6	1.1303872160933726e6	1.1205121418752908e6	1.113768061626876e6	1.1098005093104471e6	1.1083616110744984e6	1.109294177762663e6	1.112524501321815e6	1.1188068922059524e6	1.1093092921716515e6	1.0899248868854262e6	1.0685468991074585e6	1.0456421662650388e6	1.014474541900334e6	981325.6802033515	947420.4018141185	913289.2924764624	878920.3825770535	844162.3112399811	809056.3831572656
1094.0	1.1867919159459053e6	1.1638345858351907e6	1.1460753281185e6	1.1325878853635197e6	1.1227161423335401e6	1.1159741742070224e6	1.1120068818763234e6	1.1105656032365444e6	1.1114920963780282e6	1.1147111535915972e6	1.1209790304435552e6	1.111477251587479e6	1.0920962628237498e6	1.0707248446545133e6	1.0478275004828908e6	1.0166666775585434e6	983525.3602407593	949628.628999648	915507.113758893	881148.9855056128	846403.0672396995	811310.7716100917
1095.0	1.1889828269457808e6	1.1660290699048548e6	1.148273961043857e6	1.134790505437571e6	1.1249220790999124e6	1.1181822133988505e6	1.1142151809014753e6	1.1127715386052723e6	1.113692003872628e6	1.1168998901450182e6	1.1231533865466197e6	1.1136474571200828e6	1.094269845422891e6	1.0729049400629858e6	1.0500149308360359e6	1.0188608684443054e6	985727.0561579142	951838.8312932184	917726.8667014296	883379.4724947992	848645.653959849	813566.9304191535
1096.0	1.1911757321534283e6	1.1682255362353341e6	1.1504745610023655e6	1.1369950765699784e6	1.1271299525224722e6	1.1203921796180839e6	1.1164254067948489e6	1.114979417415305e6	1.1158938999540324e6	1.1190907094221937e6	1.1253299569673848e6	1.1158199049218711e6	1.0964456315689883e6	1.0750871830853962e6	1.0522044557796002e6	1.0210571134644775e6	987930.7672333462	954051.0083122964	919948.5512497303	885611.8438273161	850890.0720474764	815824.8606393107
1097.0	1.193370631592852e6	1.1704239849064758e6	1.152677128153612e6	1.1392015990134256e6	1.1293397629466937e6	1.1226040732771985e6	1.1186375599622866e6	1.117189239900609e6	1.1180977843375332e6	1.121283609894433e6	1.1275087382311774e6	1.1179945912228436e6	1.098623618207642e6	1.0772715715149657e6	1.0543960737959065e6	1.0232554115454394e6	990136.4927595316	956265.1596838005	922172.1673550262	887846.0997878229	853136.3221479424	818084.5633198183
1098.0	1.1955675252879297e6	1.1726244159976586e6	1.15488166265616e6	1.1414100730188456e6	1.131551510715483e6	1.1248178947854557e6	1.1208516408065567e6	1.1194010062944805e6	1.1203036567459616e6	1.1234785900634935e6	1.1296897269345177e6	1.120171512328607e6	1.1008038023424838e6	1.0794581031847065e6	1.0565897833939018e6	1.0254557616326932e6	992344.2320426085	958481.2850439036	924397.7149739871	890082.2406628563	855384.4049048919	820346.0395043516
1099.0	1.197766413262412e6	1.1748268295877976e6	1.1570881646675607e6	1.1436204988354356e6	1.1337651961692055e6	1.127033644548935e6	1.1230676497273834e6	1.1216147168295335e6	1.122511516909507e6	1.1256756484608543e6	1.1318729197432802e6	1.1223506646184516e6	1.1029861810337882e6	1.0816467759665337e6	1.0587855831085967e6	1.0276581626904738e6	994553.9844020996	960699.384037836	926625.1940685913	892320.2667407528	857634.3209602286	822609.2902310265
1100.0	1.1999672955399235e6	1.1770312257553455e6	1.1592966343443599e6	1.1458328767106724e6	1.135980819645709e6	1.1292513229705673e6	1.1252855871214774e6	1.1238303717376872e6	1.124721364565543e6	1.1278747836470127e6	1.1340583133909176e6	1.1245320445434903e6	1.105170751397127e6	1.0838375877704034e6	1.0609834715005201e6	1.0298626137013675e6	996765.7491706413	962919.4563196958	928854.6046059977	894560.1783115757	859886.070954088	824874.3165324248
1101.0	1.2021701721439643e6	1.1792376045782978e6	1.1615070718421056e6	1.1480472068903279e6	1.138198381480348e6	1.1314709304501656e6	1.127505453382565e6	1.1260479712501545e6	1.1269331994584561e6	1.1300759942107997e6	1.1362459046767368e6	1.1267156486248525e6	1.1073575106020607e6	1.0860305365434727e6	1.0631834471551885e6	1.0320691136659418e6	998979.525693719	965141.5015522626	931085.9465584215	896801.9756670402	862139.655524813	827141.1194356167
1102.0	1.2043750430979105e6	1.1814459661341948e6	1.1637194773153572e6	1.1502634896184837e6	1.1404178820060082e6	1.133692467384458e6	1.1297272489014168e6	1.128267515597432e6	1.1291470213394824e6	1.1322792787687148e6	1.1384356904642314e6	1.1289014734519362e6	1.1095464558708693e6	1.0882256202692837e6	1.065385508682586e6	1.0342776616023815e6	1.0011953133294089e6	967365.5194068155	933319.2199030113	899045.6591004445	864395.0753089301	829409.6999621845
1103.0	1.2065819084250142e6	1.1836563105001263e6	1.1659338509176932e6	1.1524817251375462e6	1.1426393215531285e6	1.1359159341671185e6	1.1319509740658768e6	1.1304890050092877e6	1.1313628299665423e6	1.1344846359642795e6	1.1406276676794637e6	1.1310895156807122e6	1.1117375844773185e6	1.0904228369669665e6	1.0675896547166598e6	1.0364882565461358e6	1.003413111448125e6	969591.509562956	935554.424621732	901291.2289065996	866652.3309411264	831680.0591282472
1104.0	1.2087907681484057e6	1.1858686377527332e6	1.168150192801718e6	1.1547019136882615e6	1.1448627004497263e6	1.1381413311887968e6	1.1341766292608904e6	1.132712439714753e6	1.1335806251040867e6	1.1366920644674092e6	1.142821833309499e6	1.1332797720320814e6	1.113930893745462e6	1.092622184690468e6	1.0697958839148274e6	1.0387008975495722e6	1.0056329194323728e6	971819.4717084334	937791.5607012464	903538.6853817625	868911.423054228	833952.1979444833
1105.0	1.2110016222910928e6	1.1880829479682124e6	1.170368503119071e6	1.1569240555097298e6	1.1470880190214193e6	1.1403686588371508e6	1.136404214868533e6	1.1349378199421123e6	1.1358004065229415e6	1.1389015629738024e6	1.145018184400886e6	1.1354722392902812e6	1.1161263810484777e6	1.0948236615277955e6	1.0720041949574947e6	1.0409155836816388e6	1.007854736676508e6	974049.4055389757	940030.6281328041	905788.0288235701	871172.3522791781	836226.1174161559
1106.0	1.213214470875963e6	1.1902992412223187e6	1.1725887820204338e6	1.1591481508394193e6	1.1493152775914485e6	1.1425979174968742e6	1.1386337312680364e6	1.1371651459188927e6	1.1380221740001591e6	1.141113130204347e6	1.1472167180581847e6	1.13766691430134e6	1.118324043807538e6	1.0970272656002848e6	1.074214586547588e6	1.0431323140275357e6	1.0100785625865009e6	976281.3107581236	942271.6269121286	908039.2595309766	873435.1192450186	838501.8185431373
1107.0	1.2154293139257831e6	1.1925175175903689e6	1.1748110296555378e6	1.1613741999131814e6	1.1515444764807008e6	1.1448291075497288e6	1.1408651788358183e6	1.1393944178718585e6	1.1402459273188731e6	1.1433267649045424e6	1.149417431442538e6	1.1398637939715772e6	1.1205238794907087e6	1.0992329950618849e6	1.0764270574100963e6	1.045351087688392e6	1.0123043965797063e6	978515.1870770678	944514.5570393107	910292.3778041898	875699.7245788688	840779.3023199332
1108.0	1.217646151463201e6	1.1947377771472444e6	1.177035246173172e6	1.1636022029652637e6	1.1537756160077304e6	1.1470622293745712e6	1.1430985579455069e6	1.1416256360269994e6	1.1424716662681557e6	1.1455424658439374e6	1.1516203217702871e6	1.14206287526615e6	1.1227258856118834e6	1.1014408480984624e6	1.0786416062916233e6	1.0475719037809526e6	1.014532238084638e6	980751.0342144913	946759.4185187015	912547.383944612	877966.1689059095	843058.5697357071
1109.0	1.2198649835107457e6	1.1969600199673946e6	1.1792614317211895e6	1.1658321602283253e6	1.1560086964887825e6	1.149297283347384e6	1.1453338689679697e6	1.1438588006095258e6	1.1446993906428805e6	1.147760231815585e6	1.153825386311628e6	1.1442641552076414e6	1.124930059729743e6	1.1036508229271227e6	1.0808582319599548e6	1.04979476143727e6	1.0167620865407499e6	982988.8518964137	949006.2113588097	914804.2782547795	880234.4528493633	845339.6217743057
1110.0	1.2220858100908278e6	1.1991842461248399e6	1.1814895864465171e6	1.168064071933449e6	1.158243718237813e6	1.151534269841303e6	1.1475711122713382e6	1.1460939118438596e6	1.1469291002435877e6	1.1499800616355096e6	1.1560326223893084e6	1.1464676308746897e6	1.1271363994467473e6	1.1058629177955508e6	1.0830769332036308e6	1.0520196598044056e6	1.0189939413982197e6	985228.6398560402	951254.9355722005	917063.0610383069	882504.5770304794	847622.4594142835
1111.0	1.2243086312257417e6	1.201410455693175e6	1.18371971049516e6	1.1702979383101566e6	1.160480681566512e6	1.153773189226645e6	1.1498102882210354e6	1.1483309699536278e6	1.1491607948763524e6	1.1522019541421907e6	1.1582420273773617e6	1.14867329940066e6	1.1293449024081526e6	1.1080771309813668e6	1.0852977088315317e6	1.0542465980441354e6	1.0212278021177396e6	987470.397833613	953505.5911753969	919323.7325998293	884776.5420685166	849907.0836289283
1112.0	1.226533446937665e6	1.2036386487455715e6	1.1859518040122108e6	1.1725337595864206e6	1.1627195867843227e6	1.1560140418709377e6	1.1520513971798e6	1.150569975161656e6	1.1513944743526564e6	1.1544259081960586e6	1.1604535986998805e6	1.1508811579723519e6	1.1315555663010578e6	1.1102934607914991e6	1.0875205576724731e6	1.056475575332665e6	1.0234636681703104e6	989714.1255762666	955758.1781887835	921586.2932449491	887050.348580729	852193.4953862859
1113.0	1.2287602572486596e6	1.2058688253547812e6	1.1881858671418566e6	1.1747715359886792e6	1.1649604341984638e6	1.1582568281389454e6	1.154294439507714e6	1.152810927689962e6	1.1536301384892648e6	1.1566519226790057e6	1.1626673338298243e6	1.1530912038287465e6	1.1337683888534743e6	1.1125119055615726e6	1.0897454785748108e6	1.058706590860348e6	1.0257015390370408e6	991959.8228378864	958012.696636512	923850.7432801821	889325.9971823513	854481.6956491859
1114.0	1.2309890621806728e6	1.2081009855931394e6	1.190421900027385e6	1.1770112677418487e6	1.1672032241139507e6	1.160501548392696e6	1.1565394155622253e6	1.1550538277597507e6	1.1558677871081028e6	1.1588799964939079e6	1.1648832302878625e6	1.1553034342597877e6	1.135983367833423e6	1.1147324636553144e6	1.0919724704060543e6	1.0609396438314149e6	1.0279414142089505e6	994207.4893789695	960269.1465464095	926117.0830129067	891603.488486585	856771.6853752659
1115.0	1.2332198617555373e6	1.2103351295325672e6	1.1926599028111931e6	1.179252955069336e6	1.169447956833614e6	1.1627482029915098e6	1.1587863256981748e6	1.1572986755914062e6	1.1581074200361385e6	1.1611101285641624e6	1.16710128564125e6	1.1575178466052006e6	1.138200501048055e6	1.1169551334639709e6	1.0942015320524902e6	1.0631747334637037e6	1.0301832931867787e6	996457.1249664901	962527.5279498883	928385.3127513119	893882.823104585	859063.4655169989
1116.0	1.2354526559949727e6	1.2125712572445753e6	1.1948998756347923e6	1.1814965981930534e6	1.1716946326581214e6	1.164996792292024e6	1.16103517026782e6	1.15954547140449e6	1.1603490371052667e6	1.163342317833234e6	1.1693214975027367e6	1.1597344382533415e6	1.140419786342796e6	1.1191799134057434e6	1.0964326624188137e6	1.0654118589883999e6	1.0324271754807953e6	998708.729373766	964787.8408818583	930655.4328043499	896164.0016454483	861357.037021717
1117.0	1.237687444920586e6	1.214809368800266e6	1.197141818638817e6	1.183742197333429e6	1.1739432518859976e6	1.1672473166482195e6	1.1632859496208585e6	1.1617942154177334e6	1.1625926381521954e6	1.1655765632642163e6	1.1715438635295075e6	1.1619532066400805e6	1.1426412216005125e6	1.1214068019252345e6	1.0986658604277696e6	1.0676510196497804e6	1.0346730606106181e6	1.0009623023803298e6	967050.0853806403	932927.4434816872	898447.0247162011	863652.4008316383
1118.0	1.2399242285538719e6	1.2170494642703366e6	1.19938573196303e6	1.1859897527094213e6	1.1761938148136428e6	1.1694997764114472e6	1.1655386641044542e6	1.1640449078490343e6	1.1648382230183373e6	1.1678128638394012e6	1.1737683814221509e6	1.1641741492477178e6	1.1448648047407027e6	1.1236357974929106e6	1.100901125019801e6	1.0698922147049648e6	1.0369209481050321e6	1.0032178437718016e6	969314.2614878835	935201.3450936584	900731.8929217889	865949.557883891
1119.0	1.2421630069162142e6	1.2192915437250822e6	1.201631615746331e6	1.1882392645385305e6	1.1784463217353537e6	1.171754171930453e6	1.1677933140632587e6	1.166297548915452e6	1.1670857915497017e6	1.1700512185598633e6	1.1759950489236594e6	1.1663972636039269e6	1.1470905337187054e6	1.1258668986045765e6	1.103138455152707e6	1.0721354434236703e6	1.0391708375018142e6	1.0054753533397651e6	971580.3692484817	937477.1379512209	903018.6068650648	868248.5091105407
1120.0	1.2444037800288857e6	1.2215356072343988e6	1.2038794701267616e6	1.1904907330368117e6	1.1807007729433416e6	1.1740105035514035e6	1.1700498998394362e6	1.1685521388332047e6	1.1693353435967898e6	1.1722916264450527e6	1.1782238638184557e6	1.1686225472807293e6	1.1493184065249327e6	1.1281001037808617e6	1.105377849801306e6	1.0743807050879733e6	1.041422728347561e6	1.0077348308816461e6	973848.4087104946	939754.82236591	905307.167146781	870549.2554386153
1121.0	1.2466465479130498e6	1.223781654867786e6	1.2061292952415135e6	1.1927441584188864e6	1.1829571687277523e6	1.1762687716179104e6	1.172308421772686e6	1.1708086778176634e6	1.171586879014493e6	1.174534086532397e6	1.180454823931448e6	1.1708499978934978e6	1.1515484211841207e6	1.1303354115667231e6	1.1076193079571105e6	1.0766279989920768e6	1.0436766201975202e6	1.0099962762005944e6	976118.3799250681	942034.3986497974	907597.5743655782	872851.7977901311
1122.0	1.2488913105897605e6	1.2260296866943492e6	1.2083810912269335e6	1.194999540897956e6	1.1852155093766851e6	1.1785289764710553e6	1.174568880200266e6	1.1730671660833508e6	1.1738403976619933e6	1.1767785978769176e6	1.1826879271271098e6	1.1730796130999867e6	1.1537805757546003e6	1.132572820530955e6	1.1098628286280052e6	1.078877324442081e6	1.0459325126154264e6	1.0122596891053664e6	978390.2829463588	944315.8671154475	909889.8291179783	875156.1370821175
1123.0	1.2511380680799636e6	1.2282797027828032e6	1.2106348582185318e6	1.1972568806858114e6	1.1874757951762106e6	1.1807911184494141e6	1.1768312754570146e6	1.175327603843937e6	1.1760958994026657e6	1.1790251595508521e6	1.1849231713085868e6	1.175311390599387e6	1.156014868327588e6	1.1348123292657149e6	1.1121084108379367e6	1.081128680755761e6	1.0481904051733396e6	1.0145250694102123e6	980664.117831458	946599.2280758776	912183.9319983749	877462.2742266445
1124.0	1.2533868204044963e6	1.2305317032014744e6	1.2128905963509872e6	1.1995161779928477e6	1.1897380264103892e6	1.1830551978890817e6	1.1790956078753737e6	1.177589991312236e6	1.1783533841039836e6	1.1812737706432873e6	1.187160554416827e6	1.1775453281314096e6	1.158251297026493e6	1.1370539363860576e6	1.1143560536266055e6	1.0833820672623478e6	1.0504502974514873e6	1.0167924169347652e6	982939.8846403193	948884.4818445182	914479.8835990264	879770.2101308474
1125.0	1.2556375675840895e6	1.2327856880183038e6	1.2151483057581538e6	1.2017774330280737e6	1.192002203361291e6	1.185321215123694e6	1.181361877785411e6	1.1798543287002046e6	1.180612851637427e6	1.1835244302598026e6	1.1894000744297348e6	1.1797814234753924e6	1.1604898600062432e6	1.1392976405294838e6	1.1166057560491697e6	1.0856374833023148e6	1.0527121890381104e6	1.0190617315039313e6	985217.5834356863	951171.6287351735	916777.6845100492	882079.9456969525
1126.0	1.2578903096393677e6	1.23504165730085e6	1.2174079865730677e6	1.2040406459991252e6	1.194268326309011e6	1.187589170484453e6	1.183630085514841e6	1.1821206162189385e6	1.1828743018783913e6	1.185777137522121e6	1.19164172936135e6	1.1820196744494317e6	1.1627305554526283e6	1.1415434403554955e6	1.118857517175952e6	1.0878949282271694e6	1.0549760795293124e6	1.0213330129477838e6	987497.2142830234	953460.6690619843	919077.3353194101	884391.4818223037
1127.0	1.260145046590849e6	1.237299611116291e6	1.219669638927953e6	1.2063058171122752e6	1.1965363955316897e6	1.1898590643001492e6	1.185900231389047e6	1.1843888540786705e6	1.1851377347060994e6	1.1880318915677692e6	1.1938855172610458e6	1.1842600789095354e6	1.1649733815816597e6	1.143791334545166e6	1.1211113360921547e6	1.090154401399248e6	1.057241968528911e6	1.0236062611014587e6	989778.7772504461	955751.6031393915	921378.836612921	886704.8193993878
1128.0	1.262401778458947e6	1.239559549531428e6	1.2219332629542288e6	1.2085729465724458e6	1.1988064113055293e6	1.1921308968971844e6	1.1881723157311038e6	1.186659042488769e6	1.1874031500035159e6	1.1902886915497468e6	1.1961314362127509e6	1.1865026347488011e6	1.1672183366389459e6	1.1460413218007172e6	1.1233672118975804e6	1.0924159021915162e6	1.0595098556482939e6	1.0258814758050526e6	992062.2724086555	958044.4312820996	923682.188974233	889019.9593158602
1129.0	1.264660505263971e6	1.2418214726126867e6	1.2241988587825133e6	1.2108420345832203e6	1.2010783739048105e6	1.1944046685995955e6	1.1904463388617963e6	1.188931181657735e6	1.1896705476572628e6	1.1925475366362024e6	1.198379484334192e6	1.1887473398966142e6	1.169465418899084e6	1.1482934008451076e6	1.1256251437063606e6	1.0946794299873728e6	1.061779740506276e6	1.0281586569035228e6	994347.6998308715	960339.1538050424	925987.3929848311	891336.9024545713
1130.0	1.2669212270261256e6	1.2440853804261212e6	1.2264664265426327e6	1.2131130813468525e6	1.2033522836019117e6	1.1966803797290747e6	1.1927223010996426e6	1.1912052717932018e6	1.1919399275575385e6	1.1948084260101202e6	1.2006296597761551e6	1.1909941923178677e6	1.1717146266650667e6	1.1505475704216317e6	1.1278851306466872e6	1.0969449841804588e6	1.0640516227289625e6	1.0304378042465895e6	996635.0595927697	962635.7710233489	928294.4492240297	893655.6496935915
1131.0	1.2691839437655131e6	1.246351273037416e6	1.2287359663636254e6	1.2153860870642797e6	1.2056281406673242e6	1.1989580306049937e6	1.1950002027609139e6	1.1934813131019329e6	1.1942112895980363e6	1.19707135886901e6	1.2028819607217687e6	1.1932431900122028e6	1.1739659582677032e6	1.1528038292935253e6	1.1301471718605529e6	1.0992125641744693e6	1.0663255019496116e6	1.0327189176886402e6	998924.3517724182	964934.2832523104	930603.3582689678	895976.2019062374
1132.0	1.271448655502133e6	1.2486191505118883e6	1.2310074783737485e6	1.2176610519351326e6	1.2079059453696697e6	1.2012376215444242e6	1.1972800441596545e6	1.1957593057898204e6	1.196484633675868e6	1.1993363344246102e6	1.205136385385803e6	1.1954943310132688e6	1.1762194120650557e6	1.1550621762435832e6	1.1324112665034966e6	1.1014821693829705e6	1.0686013778085017e6	1.0350019970886358e6	1.0012155764502173e6	967234.6908073481	932914.1206946056	898298.5599610975
1133.0	1.2737153622558832e6	1.2508890129144911e6	1.233280962700484e6	1.219937976157746e6	1.2101856979757177e6	1.20351915286216e6	1.199561825607703e6	1.1980392500618855e6	1.1987599596914854e6	1.2016033519025934e6	1.207392932013991e6	1.1977476133880022e6	1.1784749864418884e6	1.1573226100737844e6	1.1346774137443523e6	1.1037537992292198e6	1.0708792499528024e6	1.037287042310019e6	1.0035087337088386e6	969536.9940039823	935226.7370737208	900622.7247220583
1134.0	1.27598406404656e6	1.2531608603098155e6	1.2355564194705442e6	1.2222168599291705e6	1.2124673987504006e6	1.205802624870738e6	1.201845547414711e6	1.2003211461222754e6	1.2010372675486081e6	1.2038724105422816e6	1.2096515988823639e6	1.2000030352359249e6	1.1807326798091307e6	1.1595851296049254e6	1.1369456127650067e6	1.1060274531459901e6	1.073159118036445e6	1.0395740532206242e6	1.0058038236331665e6	971841.1931578016	937541.2079769055	902948.6970483287
1135.0	1.2782547608938597e6	1.2554346927620932e6	1.237833848809878e6	1.2244977034451817e6	1.2147510479568308e6	1.2080880378804603e6	1.204131209888164e6	1.2026049941742646e6	1.2033165571541495e6	1.206143509596368e6	1.2119123842966058e6	1.2022605946884598e6	1.1829924906033545e6	1.1618497336762631e6	1.1392158627601601e6	1.1083031305753984e6	1.0754409817199998e6	1.0418630296925895e6	1.0081008463102423e6	974147.288584433	939857.5339725632	905276.477794467
1136.0	1.280527452817378e6	1.257710510335199e6	1.2401132508436772e6	1.226780506900292e6	1.2170366458563174e6	1.210375392199413e6	1.2064188133334005e6	1.2048907944202535e6	1.2055978284181464e6	1.2084166483306452e6	1.2141752865914253e6	1.2045202899082648e6	1.1852544172862615e6	1.1641164211451658e6	1.1414881629370917e6	1.1105808309687353e6	1.0777248406705516e6	1.0441539716022713e6	1.0103998018292063e6	976455.2805995136	942175.7156269071	907606.0678104057
1137.0	1.2828021398366117e6	1.2599883130926532e6	1.2423946256963802e6	1.2290652704877597e6	1.21932419270838e6	1.2126646881334886e6	1.208708358053631e6	1.2071785470617677e6	1.2078810812536888e6	1.2106918260237386e6	1.2164403041299414e6	1.2067821190885827e6	1.1875184583441857e6	1.1663851908867701e6	1.1437625125154331e6	1.1128605537863025e6	1.080010694561582e6	1.0464468788301589e6	1.0127006902812447e6	978765.1695186623	944495.7535039573	909937.4679414777
1138.0	1.2850788219709587e6	1.2622681010976238e6	1.24467797349168e6	1.2313519943996011e6	1.2216136887707678e6	1.214955925986406e6	1.210999844349958e6	1.2094682522994585e6	1.2101663155768523e6	1.2129690419668495e6	1.2187074353030866e6	1.209046080452608e6	1.1897846122876063e6	1.1686560417936484e6	1.1460389107269428e6	1.1151422984972494e6	1.082298543072851e6	1.0487417512607921e6	1.0150035117595346e6	981076.9556574521	946817.6481655395	912270.6790284405
1139.0	1.287357499239719e6	1.26454987441293e6	1.246963294352529e6	1.233640678826599e6	1.2239051342994715e6	1.2172491060597294e6	1.2132932725213934e6	1.2117599103331026e6	1.2124535313066333e6	1.2152482954635015e6	1.2209766785290255e6	1.21131217225287e6	1.192052877650673e6	1.1709289727754823e6	1.148317356815289e6	1.1174260645794158e6	1.084588385890281e6	1.0510385887826812e6	1.0173082663591928e6	983390.6393313841	949141.4001712841	914605.7019075032
1140.0	1.289638171662095e6	1.2668336331010433e6	1.2492505884011444e6	1.2359313239583129e6	1.2261985295487419e6	1.21954422865289e6	1.2155886428648792e6	1.2140535213616022e6	1.2147427283648823e6	1.2175295858292927e6	1.2232480322525871e6	1.2135803927706308e6	1.1943232529907422e6	1.173203982758744e6	1.1505978500358341e6	1.119711851519177e6	1.0868802227058474e6	1.0533373912882267e6	1.019614954177224e6	985706.220855861	951467.0100786248	916942.5374103505
1141.0	1.291920839257192e6	1.2691193772240903e6	1.251539855759013e6	1.2382239299830904e6	1.2284938747711028e6	1.221841294063204e6	1.2178859556753037e6	1.2163490855829853e6	1.2170339066762421e6	1.2198129123916565e6	1.2255214949447117e6	1.2158507403152988e6	1.196595736887924e6	1.1754810706863836e6	1.1528803896554261e6	1.1219996588112912e6	1.0891740532174644e6	1.055638158673642e6	1.0219235753124706e6	988023.7005461624	953794.4784427973	919281.1863641695
1142.0	1.2942055020440198e6	1.2714071068438555e6	1.2538310965468986e6	1.2405184970880751e6	1.2307911702173676e6	1.2241403025858933e6	1.220185211245522e6	1.2186466031944053e6	1.2193270661680857e6	1.222098274489625e6	1.2277970651019118e6	1.2181232132238562e6	1.1988703279446403e6	1.177760235517525e6	1.155164974952193e6	1.124289485958752e6	1.09146987712888e6	1.0579408908388775e6	1.0242341298655639e6	990343.0787174202	956123.8058168404	921621.6495916732
1143.0	1.2964921600414913e6	1.2736968220217829e6	1.2561243108848457e6	1.242815025459219e6	1.2330904161366536e6	1.2264412545141035e6	1.2224864098663721e6	1.2209460743921432e6	1.2216222067704557e6	1.2243856714735995e6	1.2300747412457468e6	1.2203978098603014e6	1.2011470247851938e6	1.180041476227168e6	1.1574516052153418e6	1.1265813324726422e6	1.0937676941495684e6	1.0602455876875464e6	1.0265466179388759e6	992664.3556845943	958454.9927515945	923963.927911127
1144.0	1.2987808132684252e6	1.2759885228189796e6	1.2584194988921857e6	1.2451135152812887e6	1.2353916127763966e6	1.2287441501389237e6	1.2247895518266943e6	1.223247499371606e6	1.2239193284160057e6	1.2266751027051262e6	1.2323545219223103e6	1.2226745286151043e6	1.203425826055346e6	1.1823247918058957e6	1.1597402797449622e6	1.1288751978719907e6	1.096067503994627e6	1.0625522491268506e6	1.0288610396364726e6	994987.5317624498	960788.0397957026	926308.0221363733
1145.0	1.3010714617435455e6	1.2782822092962163e6	1.260716660687542e6	1.247413966737878e6	1.2376947603823661e6	1.2310489897494048e6	1.227094637413348e6	1.2255508783273294e6	1.2262184310399431e6	1.2289665675566774e6	1.23463640570173e6	1.2249533679046754e6	1.2057067304219054e6	1.1846101812595911e6	1.1620309978518344e6	1.131171081683634e6	1.0983693063846743e6	1.0648608750675109e6	1.0311773950640679e6	997312.6072655343	963122.9474956109	928653.9330768565
1146.0	1.3033641054854821e6	1.280577881513931e6	1.2630157963888356e6	1.2497163800114165e6	1.239999859198679e6	1.233355773632579e6	1.2294016669112293e6	1.2278562114529777e6	1.2285195145799718e6	1.2312600654114364e6	1.2369203911776808e6	1.2272343261708478e6	1.2079897365723262e6	1.1868976436091568e6	1.1643237588572395e6	1.1334689834420786e6	1.1006731010457505e6	1.0671714654236955e6	1.033495684328979e6	999639.5825081563	965459.716395569	931001.6615376484
1147.0	1.305658744512772e6	1.2828755395322312e6	1.2653169061132898e6	1.252020755283178e6	1.2423069094678145e6	1.2356645020734763e6	1.2317106406032885e6	1.2301634989413447e6	1.230822578976238e6	1.2335555956630886e6	1.2392064769669084e6	1.2295174018803718e6	1.2102748432143142e6	1.1891871778902425e6	1.1666185620927764e6	1.1357689026893661e6	1.1029788877092202e6	1.0694840201129527e6	1.0358159075400819e6	1.0019684578043635e6	967798.3470376311	933351.2083194723
1148.0	1.3079553788438586e6	1.285175183410895e6	1.2676199899774352e6	1.2543270927332907e6	1.2446159114306283e6	1.237975175355144e6	1.2340215587705472e6	1.2324727409843553e6	1.2331276241712766e6	1.2358531577156177e6	1.2414946617087661e6	1.2318025935244216e6	1.2125620490754445e6	1.1914787831529793e6	1.1689154069001796e6	1.1380708389749439e6	1.1052866661116756e6	1.0717985390561419e6	1.0381380648077691e6	1.0042992334679215e6	970138.8399616579	935702.5742187285
1149.0	1.310254008497094e6	1.2874768132093747e6	1.2699250480971162e6	1.256635392540747e6	1.2469268653263657e6	1.240287793758665e6	1.2363344216921153e6	1.2347839377730659e6	1.2354346501099577e6	1.2381527509831048e6	1.2437849440647617e6	1.2340898996181136e6	1.2148513529027854e6	1.1937724584617175e6	1.1712142926311437e6	1.1403747918555336e6	1.107596435994844e6	1.07411502217737e6	1.0404621562439073e6	1.0066319098122946e6	972481.195705317	938055.7600275187
1150.0	1.312554633490738e6	1.2897804289867978e6	1.2722320805874944e6	1.2589456548834108e6	1.2492397713926763e6	1.2426023575631736e6	1.2386492296452068e6	1.2370970894976668e6	1.2377436567394366e6	1.240454374889534e6	1.2460773227181155e6	1.2363793187000367e6	1.2171427534625325e6	1.1960682028947712e6	1.173515218647149e6	1.1426807608950073e6	1.1099081971054948e6	1.076433469403925e6	1.0427881819617958e6	1.0089664871506261e6	974825.4148040857	940410.766533671
1151.0	1.3148572538429594e6	1.2920860308019707e6	1.274541087563055e6	1.2612578799380288e6	1.2515546298656275e6	1.2449188670458754e6	1.240965982905158e6	1.2394121963474823e6	1.2400546440091021e6	1.2427580288686017e6	1.2483717963733298e6	1.2386708493317936e6	1.219436249539651e6	1.1983660155441696e6	1.1758181843192913e6	1.144988745664263e6	1.1122219491953503e6	1.0787538806662136e6	1.0451161420761265e6	1.0113029657957182e6	977171.4977912527	942767.5945207636
1152.0	1.3171618695718371e6	1.2943936187133794e6	1.276852069137611e6	1.2635720678802375e6	1.253871440979718e6	1.247237322482062e6	1.243284681745443e6	1.2417292585109733e6	1.2423676118705291e6	1.2450637123635295e6	1.2506683637557675e6	1.2409644900975528e6	1.2217318399375244e6	1.200665895515411e6	1.1781231890281164e6	1.147298745741102e6	1.1145376920209965e6	1.0810762558976994e6	1.0474460367029455e6	1.0136413460600144e6	979519.4451979198	945126.2447681508
1153.0	1.319468480695359e6	1.296703192779192e6	1.2791650254243084e6	1.2658882188845726e6	1.2561902049678909e6	1.2495577241451312e6	1.245605326437689e6	1.244048276175738e6	1.2446825602774292e6	1.2473714248268818e6	1.2529670236112417e6	1.2432602396036112e6	1.2240295234776135e6	1.2029678419272243e6	1.1804302321634577e6	1.1496107607101125e6	1.1168554253437966e6	1.0834005950348414e6	1.049777865959613e6	1.0159816282555813e6	981869.2575530054	947486.7180509855
1154.0	1.3217770872314246e6	1.2990147530572617e6	1.2814799565356309e6	1.268206333124479e6	1.2585109220615476e6	1.2518800723066006e6	1.247927917251694e6	1.2463692495285142e6	1.2469994891856043e6	1.2496811657203888e6	1.255267774705615e6	1.2455580964779677e6	1.226329298999122e6	1.2052718539113346e6	1.1827393131242744e6	1.1519247901625512e6	1.119175148929807e6	1.0857268980170358e6	1.0521116299647663e6	1.0183238126940902e6	984220.935383246	949849.015140245
1155.0	1.3240876891978437e6	1.3013282996051284e6	1.2837968625834053e6	1.2705264107723176e6	1.2608335924905601e6	1.2542043672361271e6	1.2502524544554413e6	1.2486921787551804e6	1.249318398552901e6	1.2519929345147707e6	1.257570615824407e6	1.2478580593699045e6	1.2286311653586694e6	1.2075779306122342e6	1.1850504313184973e6	1.1542408336962303e6	1.1214968625496924e6	1.0880551647865553e6	1.0544473288382832e6	1.0206678996868021e6	986574.4792131998	952213.1368027544
1156.0	1.3264002866123384e6	1.3036438324800197e6	1.286115743678806e6	1.2728484519993751e6	1.2631582164832845e6	1.256530609201522e6	1.2525789383151166e6	1.2510170640407584e6	1.2516392883391657e6	1.2543067306895684e6	1.2598755457724133e6	1.2501601269495822e6	1.2309351214299698e6	1.209886071186957e6	1.187363586162874e6	1.1565588909154043e6	1.123820565978646e6	1.0903853952884953e6	1.0567849627012457e6	1.0230138895445487e6	988929.8895652494	954579.0838012109
1157.0	1.3287148794925425e6	1.3059613517388552e6	1.2884365999323595e6	1.275172456975872e6	1.265484794266574e6	1.2588587984687677e6	1.2549073690951215e6	1.2533439055694141e6	1.2539621585062004e6	1.2566225537329768e6	1.262182563373331e6	1.2524642979076402e6	1.2332411661035218e6	1.21219627480486e6	1.1896787770828193e6	1.1588789614306614e6	1.1261462589963078e6	1.0927175894707143e6	1.0591245316759043e6	1.0253617825777179e6	991287.1669596056	956946.8568942082
1158.0	1.3310314678560027e6	1.308280857438247e6	1.2907594314539495e6	1.2774984258709715e6	1.2678133260657915e6	1.2611889353020336e6	1.257237747058091e6	1.2556727035244608e6	1.2562870090177197e6	1.2589404031416813e6	1.264491667469395e6	1.254770570954808e6	1.2355492982863013e6	1.2145085406474075e6	1.191996003512268e6	1.1612010448588154e6	1.1284739413866869e6	1.095051747283782e6	1.061466035885644e6	1.0277115790962379e6	993646.3119143097	959316.4568362597
1159.0	1.3333500517201792e6	1.3106023496345019e6	1.2930842383528217e6	1.2798263588527872e6	1.2701438121048212e6	1.2635210199636926e6	1.2595700724649073e6	1.25800345808836e6	1.25861383983931e6	1.261260278420699e6	1.2668028569210214e6	1.2570789448215258e6	1.2378595169014623e6	1.2168228679079614e6	1.1943152648935304e6	1.1635251408227996e6	1.1308036129380846e6	1.0973878686809237e6	1.0638094754549498e6	1.0300632794095618e6	996007.3249452387	961687.8843778225
1160.0	1.3356706311024458e6	1.3129258283836239e6	1.2954110207375884e6	1.282156256088392e6	1.2724762526060827e6	1.265855052714337e6	1.2619043455747147e6	1.2603361694427242e6	1.2609426509383868e6	1.263582179083223e6	1.269116130606459e6	1.259389418257574e6	1.2401718208880455e6	1.2191392557915729e6	1.196636560677151e6	1.1658512489515648e6	1.1331352734430186e6	1.0997259536179672e6	1.0661548505093746e6	1.0324168838266528e6	998370.2065661071	964061.1402653222
1161.0	1.3379932060200905e6	1.3152512937413158e6	1.2977397787162326e6	1.284488117743826e6	1.2748106477905423e6	1.2681910338127932e6	1.264240566644936e6	1.262670837768319e6	1.2632734422841563e6	1.265906104650469e6	1.271431487421451e6	1.2617019900317094e6	1.2424862092006905e6	1.2214577035147827e6	1.1989598903217698e6	1.1681793688799758e6	1.1354689226981488e6	1.102066002053293e6	1.068502161175506e6	1.0347723926559704e6	1.0007349572884729e6	966436.2252411745
1162.0	1.340317776490316e6	1.317578745762982e6	1.300070512396113e6	1.2868219439841046e6	1.277146997877725e6	1.2705289635161387e6	1.2665787359312854e6	1.265007463245065e6	1.2656062138475748e6	1.2682320546515277e6	1.2737489262789013e6	1.2640166589313112e6	1.2448026808093584e6	1.2237782103054214e6	1.2012852532939867e6	1.1705095002487132e6	1.137804560504205e6	1.1044080139477816e6	1.0708514075809345e6	1.0371298062054559e6	1.0031015776217404e6	968813.1400438104
1163.0	1.342644342530241e6	1.319908184503729e6	1.3024032218839687e6	1.289157734973226e6	1.2794853030857274e6	1.2728688420797158e6	1.2689188536877842e6	1.2673460460520405e6	1.2679409656013113e6	1.2705600286232175e6	1.276068446108551e6	1.266333423762035e6	1.247121234699055e6	1.226100775402417e6	1.2036126490682273e6	1.172841642704176e6	1.1401421866659154e6	1.1067519892647648e6	1.0732025898542234e6	1.0394891247825194e6	1.0054700680731646e6	971191.8854076989
1164.0	1.3449729041568993e6	1.3222396100183695e6	1.3047379072859236e6	1.2914954908741806e6	1.2818255636312286e6	1.275210669757148e6	1.2712609201667744e6	1.2696865863674837e6	1.270277697519709e6	1.2728900261099425e6	1.2783900458566612e6	1.2686522833474737e6	1.2494418698695658e6	1.2284253980556042e6	1.2059420771266138e6	1.1751757958983846e6	1.1424818009919368e6	1.1090979279699768e6	1.0755557081248781e6	1.0418503486940265e6	1.0078404291478558e6	973572.4620633707
1165.0	1.3473034613872413e6	1.324573022361422e6	1.3070745687074906e6	1.2938352118489575e6	1.284167779729503e6	1.2775544468003544e6	1.273604935618934e6	1.2720290843687947e6	1.2726164095787494e6	1.2752220466635532e6	1.2807137244857016e6	1.2709732365288262e6	1.251764585335191e6	1.230752077525539e6	1.2082735369588358e6	1.1775119594888883e6	1.1448234032947863e6	1.1114458300315058e6	1.0779107625233151e6	1.0442134782462858e6	1.0102126613487843e6	975954.8707374404
1166.0	1.3496360142381347e6	1.3269084215871145e6	1.3094132062535759e6	1.2961768980585525e6	1.286511951594432e6	1.279900173459564e6	1.2759509002932901e6	1.2743735402325387e6	1.2749571017560167e6	1.2775560898432084e6	1.2830394809740502e6	1.2732962821645746e6	1.2540893801244912e6	1.233080813083316e6	1.2106070280620249e6	1.1798501331386713e6	1.1471669933907732e6	1.1137956954197483e6	1.0802677531808354e6	1.046578513745036e6	1.0125867651767854e6	978339.1121526313
1167.0	1.3519705627263638e6	1.3292458077493857e6	1.311753820028484e6	1.2985205496629765e6	1.2888580794385136e6	1.282247849983332e6	1.2782988144372331e6	1.276719954134448e6	1.277299774030661e6	1.2798921552152436e6	1.2853673143156948e6	1.2756214191301672e6	1.256416253280035e6	1.2354116040103897e6	1.2129425499406322e6	1.1821903165160643e6	1.1495125710999337e6	1.1161475241073617e6	1.0826266802295935e6	1.0489454554954353e6	1.0149627411305625e6	980725.1870277965
1168.0	1.3543071068686314e6	1.3315851809018871e6	1.3140964101359218e6	1.3008661668212628e6	1.2912061634728771e6	1.2845974766185526e6	1.280648678296531e6	1.2790683262494246e6	1.2796444263833656e6	1.2822302423530375e6	1.2876972235199444e6	1.2779486463177083e6	1.2587452038581532e6	1.237744449598401e6	1.2152801021063062e6	1.1845325092946547e6	1.1518601362459664e6	1.1185013160692204e6	1.084987543802572e6	1.0513143038020479e6	1.0173405897066946e6	983113.0960779432
1169.0	1.3566456466815583e6	1.3339265410979849e6	1.3164409766790022e6	1.3032137496914745e6	1.2935562039072914e6	1.286949053610474e6	1.2830004921153425e6	1.281418656751543e6	1.281991058796313e6	1.2845703508368863e6	1.2900292076111464e6	1.2802779626356573e6	1.2610762309286988e6	1.2400793491490043e6	1.2176196840777765e6	1.1868767111531997e6	1.154209688656168e6	1.120857071282371e6	1.087350344033552e6	1.0536850589688348e6	1.0197203113996394e6	985502.8400142549
1170.0	1.3589861821816843e6	1.3362698883907613e6	1.3187875197602494e6	1.3055632984307117e6	1.2959082009501786e6	1.289302581202713e6	1.2853542561362307e6	1.283770945814053e6	1.2843396712531506e6	1.286912480253877e6	1.2923632656284093e6	1.2826093670085303e6	1.263409333574811e6	1.2424163019737e6	1.2199612953807353e6	1.189222921775541e6	1.1565612281613713e6	1.123214789725989e6	1.0897150810570884e6	1.0560577212991414e6	1.0221019067017394e6	987894.419544114
1171.0	1.3613287133854683e6	1.3386152228330178e6	1.3211360394816024e6	1.30791481319512e6	1.298262154808623e6	1.291658059637268e6	1.2877099706001761e6	1.2861251936093816e6	1.286690263738961e6	1.2892566301977644e6	1.294699396625332e6	1.284942858376613e6	1.2657445108926839e6	1.24475530739367e6	1.2223049355477253e6	1.1915711408505214e6	1.1589147545958841e6	1.125574471381337e6	1.0920817550084828e6	1.058432291095688e6	1.0244853761032274e6	990287.8353711244
1172.0	1.3636732403092894e6	1.3409625444772756e6	1.32348653594442e6	1.3102682941398972e6	1.3006180656883838e6	1.2940154891545344e6	1.2900676357465913e6	1.2884814003091364e6	1.289042836240228e6	1.291602800268852e6	1.2970375996697398e6	1.2872784356956752e6	1.2680817619913423e6	1.2470963647396166e6	1.2246506041180266e6	1.1939213680719014e6	1.1612702677974293e6	1.1279361162317214e6	1.0944503660237582e6	1.0608087686605584e6	1.0268707200922306e6	992683.0881951342
1173.0	1.3660197629694464e6	1.3433118533757776e6	1.3258390092494832e6	1.3126237414193004e6	1.3029759337939047e6	1.2963748699933162e6	1.2924272518133319e6	1.2908395660841085e6	1.2913973887448078e6	1.2939509900738737e6	1.2993778738434245e6	1.2896160979366954e6	1.270421085992419e6	1.2494394733516038e6	1.2269983006375479e6	1.1962736031382803e6	1.1636277676070854e6	1.1302997242624532e6	1.0968209142396338e6	1.0631871542951916e6	1.0292579391547781e6	995080.1787122576
1174.0	1.3683682813821593e6	1.3456631495804915e6	1.3281934594970022e6	1.3149811551866531e6	1.305335759328326e6	1.2987362023908421e6	1.294788819036711e6	1.2931996911042752e6	1.2937539212418967e6	1.2963011992258779e6	1.3017202182418916e6	1.2919558440855888e6	1.2727624820299388e6	1.2517846325789026e6	1.229348024658719e6	1.1986278457530155e6	1.1659872538692295e6	1.132665295460807e6	1.0991933997935008e6	1.065567448300371e6	1.031647033774805e6	997479.1076148979
1175.0	1.3707187955635695e6	1.34801643314311e6	1.3305498867866173e6	1.3173405355943535e6	1.3076975424934938e6	1.301099486582777e6	1.2971523376515121e6	1.2955617755388021e6	1.296112433722004e6	1.2986534273441161e6	1.3040646319741127e6	1.2942976731429421e6	1.275105949250107e6	1.2541318417798392e6	1.2316997757403848e6	1.2009840956241454e6	1.16834872643148e6	1.1350328298159821e6	1.101567822823399e6	1.0679496509762155e6	1.034038004434159e6	999879.8755917682
1176.0	1.3730713055297395e6	1.3503717041150536e6	1.3329082912174053e6	1.31970188279388e6	1.3100612834899714e6	1.303464722803236e6	1.2995178078910005e6	1.2979258195560472e6	1.2984729261769205e6	1.3010076740539314e6	1.306411114162283e6	1.2966415841237535e6	1.2774514868111003e6	1.2564811003216451e6	1.2340535534477017e6	1.2033423524643132e6	1.1707121851446407e6	1.1374023273190637e6	1.103944183467992e6	1.0703337626221706e6	1.0364308516126056e6	1.0022824833279147e6
1177.0	1.3754258112966544e6	1.3527289625474722e6	1.3352686728878822e6	1.3220651969358e6	1.3124269825170496e6	1.3058319112847976e6	1.3018852299869375e6	1.3002918233235625e6	1.3008353985996926e6	1.3033639389866502e6	1.3087596639415838e6	1.298987576057179e6	1.2797990938828643e6	1.2588324075803126e6	1.236409357352037e6	1.205702615990692e6	1.1730776298626473e6	1.139773787962985e6	1.1063224818665462e6	1.0727197835369997e6	1.0388255757878347e6	1.0046869315047387e6
1178.0	1.3777823128802218e6	1.3550882084912467e6	1.337631031896008e6	1.3244304781697746e6	1.3147946397727574e6	1.3082010522585167e6	1.3042546041695913e6	1.3026597870080986e6	1.303199850984593e6	1.3057222217794773e6	1.311110280459951e6	1.3013356479862838e6	1.2821487696469142e6	1.26118576294045e6	1.238767187030868e6	1.2080648859249111e6	1.175445060442512e6	1.1421472117424898e6	1.108702718158906e6	1.0751077140187758e6	1.0412221774354663e6	1.0070932208000165e6
1179.0	1.3801408102962724e6	1.3574494419969905e6	1.33999536833919e6	1.3267977266445681e6	1.3171642554538716e6	1.3105721459539377e6	1.306625930667751e6	1.3050297107756059e6	1.3055662833270936e6	1.3080825220753907e6	1.313462962877847e6	1.303685798967799e6	1.284500513296139e6	1.2635411657951423e6	1.2411270420676847e6	1.210429161992984e6	1.1778144767442723e6	1.144522598654097e6	1.1110848924854742e6	1.077497554364873e6	1.0436206570290563e6	1.0095013518879234e6
1180.0	1.3825013035605606e6	1.359812663115052e6	1.342361682314287e6	1.3291669425080528e6	1.3195358297559267e6	1.312945192599106e6	1.3089992097087367e6	1.3074015947912387e6	1.3079346956238404e6	1.3104448395230407e6	1.3158177103680403e6	1.3060380280718817e6	1.2868543240346103e6	1.2658986155458123e6	1.2434889220518938e6	1.2127954439252373e6	1.180185878630939e6	1.146899948696064e6	1.113469004987189e6	1.0798893048719596e6	1.0460210150401033e6	1.011911325439054e6
1181.0	1.3848637926887642e6	1.3621778718955156e6	1.3447299739176133e6	1.3315381259072165e6	1.3219093628732264e6	1.3153201924205835e6	1.3113744415184138e6	1.3097754392193581e6	1.3103050878726263e6	1.31280917377665e6	1.3181745221153856e6	1.3083923343818842e6	1.289210201077395e6	1.2682581116020868e6	1.2458528265787247e6	1.215163731456242e6	1.1825592659684445e6	1.149279261868352e6	1.1158550558055039e6	1.082282965835989e6	1.0484232519380548e6	1.0143231421204436e6
1182.0	1.3872282776964863e6	1.3645450683882039e6	1.347100243244942e6	1.3339112769881692e6	1.3242848549988514e6	1.317697145643457e6	1.3137516263212033e6	1.3121512442235346e6	1.3126774600723654e6	1.3151755244959171e6	1.3205333973166128e6	1.3107487169941233e6	1.2915681436503716e6	1.2706196533816631e6	1.2482187552491368e6	1.2175340243247447e6	1.184934638625594e6	1.151660538172592e6	1.118243045082366e6	1.0846785375521937e6	1.0508273681903128e6	1.0167368025955898e6
1183.0	1.3895947585992543e6	1.3669142526426788e6	1.3494724903915098e6	1.33628639589615e6	1.3266623063246715e6	1.3200760524913543e6	1.3161307643400943e6	1.3145290099665518e6	1.315051812223069e6	1.3175438913459189e6	1.3228943351801175e6	1.3131071750176582e6	1.2939281509900494e6	1.272983240310179e6	1.2505867076697287e6	1.2199063222735997e6	1.1873119964740167e6	1.1540437776120498e6	1.1206329729601974e6	1.087076020315078e6	1.053233364262241e6	1.0191523075244735e6
1184.0	1.391963235412521e6	1.3692854247082442e6	1.3518467154520196e6	1.338663482775533e6	1.3290417170413532e6	1.322456913186454e6	1.3185118557966554e6	1.3169087366104089e6	1.3174281443258205e6	1.3199142739970179e6	1.325257334925757e6	1.31546770757407e6	1.2962902223433936e6	1.2753488718210869e6	1.252956683452649e6	1.2222806250497047e6	1.1896913393881163e6	1.156428980191595e6	1.1230248395818737e6	1.0894754144184107e6	1.0556412406171714e6	1.0215696575635808e6
1185.0	1.394333708151665e6	1.3716585846339464e6	1.3542229185206452e6	1.3410425377698347e6	1.3314230873383712e6	1.324839727949499e6	1.3208949009110471e6	1.3192904243163243e6	1.3198064563827526e6	1.322286672124771e6	1.3276223957846514e6	1.3178303137972485e6	1.298654356967651e6	1.277716547355526e6	1.255328682215509e6	1.2246569324039356e6	1.1920726672450257e6	1.1588161459176661e6	1.1254186450907066e6	1.091876720155219e6	1.0580509977164099e6	1.0239888533659221e6
1186.0	1.3967061768319914e6	1.374033732468577e6	1.3566010996910343e6	1.3434235610217194e6	1.3338064174040165e6	1.3272244969998074e6	1.323279899902032e6	1.3216740732447386e6	1.3221867483970227e6	1.3246610854098385e6	1.3299895169989865e6	1.3201949928331815e6	1.3010205541301805e6	1.280086266362202e6	1.2577027035812968e6	1.2270352440910824e6	1.1944559799245596e6	1.161205274798241e6	1.1278143896304243e6	1.0942799378177822e6	1.060462636019244e6	1.0264098955810552e6
1187.0	1.3990806414687315e6	1.3764108682606735e6	1.358981259056313e6	1.3458065526730067e6	1.3361917074254064e6	1.3296112205552855e6	1.3256668529869872e6	1.324059683555317e6	1.3245690203727908e6	1.3270375135378968e6	1.3323586978218232e6	1.322561743839749e6	1.3033888131082882e6	1.282458028297266e6	1.2600787471782935e6	1.2294155598697877e6	1.196841277309169e6	1.1635963668428035e6	1.1302120733451517e6	1.0966850676976244e6	1.0628761559829493e6	1.0288327848551045e6
1188.0	1.4014571020770438e6	1.3787899920585218e6	1.361363396709088e6	1.348191512864677e6	1.3385789575884945e6	1.331999898832438e6	1.328055760381915e6	1.3264472554069548e6	1.326953272315196e6	1.329415956199551e6	1.33472993751691e6	1.3249305659865213e6	1.3057591331890628e6	1.2848318326241956e6	1.2624568126399894e6	1.2317978795024853e6	1.1992285592838973e6	1.165989422062315e6	1.1326116963793947e6	1.0990921100855109e6	1.065291558062795e6	1.0312575218307821e6
1189.0	1.4038355586720146e6	1.381171103910157e6	1.3637475127414525e6	1.3505784417368781e6	1.3409681680780787e6	1.3343905320463816e6	1.330446622301454e6	1.328836788957777e6	1.3293395042303363e6	1.3317964130902514e6	1.3371032353584988e6	1.3273014584545621e6	1.3081315136692175e6	1.2872076788136803e6	1.2648368996050034e6	1.23418220275534e6	1.2016178257363352e6	1.1683844404691826e6	1.135013258878021e6	1.1015010652714402e6	1.067708842712053e6	1.0336841071474084e6
1190.0	1.4062160112686579e6	1.3835542038633656e6	1.366133607244987e6	1.3529673394289317e6	1.3433593390778112e6	1.3367831204108542e6	1.3328394389588907e6	1.3312282843651446e6	1.331727716125246e6	1.3341788839102092e6	1.3394785906311646e6	1.3296744204362351e6	1.3105059538549315e6	1.2895855663435066e6	1.2672190077170029e6	1.236568529398188e6	1.204009076556579e6	1.1707814220772297e6	1.1374167609862427e6	1.1039119335446402e6	1.0701280103820022e6	1.0361125414409323e6
1191.0	1.4085984598819155e6	1.385939291965687e6	1.3685216803107657e6	1.355358206079339e6	1.3457524707702075e6	1.3391776641382286e6	1.3352342105661703e6	1.3336217417856567e6	1.3341179080078744e6	1.3365633683643164e6	1.34185600262963e6	1.3320494511350135e6	1.3128824530616987e6	1.2919654946984474e6	1.269603136624626e6	1.2389568592044804e6	1.2064023116371874e6	1.1731803669016683e6	1.1398222028496005e6	1.1063247151935622e6	1.0725490615219376e6	1.0385428253439516e6
1192.0	1.410982904526659e6	1.3883263682644148e6	1.3709117320293575e6	1.357751041825787e6	1.3481475633366553e6	1.3415741634395218e6	1.3376309373339058e6	1.3360171613751533e6	1.336510079887066e6	1.338949866162065e6	1.3442354706585924e6	1.334426549765295e6	1.3152610106141753e6	1.2943474633701514e6	1.271989285981404e6	1.2413471919512246e6	1.20879753087314e6	1.175581274959069e6	1.1422295846139458e6	1.1087394105058755e6	1.0749719965791758e6	1.0409749594857334e6
1193.0	1.4133693452176885e6	1.390715432806599e6	1.3733037624908313e6	1.360145846805155e6	1.3505446169574233e6	1.343972618524407e6	1.3400296194713917e6	1.3384145432887196e6	1.3389042317725401e6	1.3413383770174691e6	1.3466169940325539e6	1.3368057155522201e6	1.3176416258460337e6	1.2967314718570365e6	1.2743774554456854e6	1.2437395274189292e6	1.2111947341617974e6	1.1779841462673345e6	1.1446389064254262e6	1.111156019768464e6	1.0773968159990625e6	1.0434089444922335e6
1194.0	1.4157577819697338e6	1.3931064856390469e6	1.3756977717847582e6	1.3625426211535204e6	1.35294363181167e6	1.3463730296012247e6	1.3424302571866119e6	1.340813887680688e6	1.3413003636748707e6	1.3437289006489888e6	1.3490005720756566e6	1.3391869477314926e6	1.3200242980998154e6	1.299117519664184e6	1.2767676446805636e6	1.2461338653915483e6	1.21359392140286e6	1.1803889808456714e6	1.1470501684304676e6	1.1135745432674198e6	1.0798235202249798e6	1.045844780986117e6
1195.0	1.4181482147974547e6	1.3954995268083245e6	1.3780937600002163e6	1.364941365006164e6	1.3553446080774528e6	1.3487753968769931e6	1.344832850686252e6	1.3432151947046425e6	1.3436984756054673e6	1.3461214367794534e6	1.3513862041215196e6	1.3415702455492055e6	1.3224090267267912e6	1.3015056063032348e6	1.279159853353801e6	1.2485302056564288e6	1.215995092498329e6	1.1827957787145632e6	1.1494633707757602e6	1.11599498128804e6	1.0822521096983529e6	1.0482824695867777e6
1196.0	1.4205406437154415e6	1.397894556360759e6	1.3804917272257928e6	1.3673420784975765e6	1.3577475459317358e6	1.35117972055742e6	1.3472374001757083e6	1.3456184645134208e6	1.3460985675765562e6	1.3485159851359897e6	1.3537738895130798e6	1.3439556082616698e6	1.3247958110868214e6	1.303895731292288e6	1.2815540811377603e6	1.2509285480042566e6	1.2183982473524676e6	1.1852045398957445e6	1.1518785136082424e6	1.1184173341148216e6	1.0846825848586576e6	1.050722010910358e6
1197.0	1.4229350687382154e6	1.4002915743424396e6	1.382891673549588e6	1.3697447617614644e6	1.3601524455503998e6	1.3535860008469122e6	1.3496439058590992e6	1.3480236972591195e6	1.3485006396011612e6	1.3509125454499489e6	1.3561636276024363e6	1.3463430351352456e6	1.327184650548218e6	1.306287894155801e6	1.283950327709332e6	1.2533288922290034e6	1.2208033858717643e6	1.187615264412175e6	1.154295597075087e6	1.1208416020314582e6	1.0871149461434267e6	1.0531634055697685e6
1198.0	1.4253314898802284e6	1.4026905807992187e6	1.385293599059219e6	1.3721494149307555e6	1.3625593071082493e6	1.355994237948586e6	1.3520523679392748e6	1.350430893093095e6	1.3509046916930869e6	1.3533111174568343e6	1.3585554177506971e6	1.348732525446179e6	1.3295755444876119e6	1.3086820944244915e6	1.2863485927498671e6	1.2557312381278777e6	1.2232105079648928e6	1.1900279522880134e6	1.1567146213236856e6	1.1232677853208354e6	1.0895491939882583e6	1.0556066541747074e6
1199.0	1.4277299071558646e6	1.4050915757767148e6	1.3876975038418218e6	1.3745560381376047e6	1.3649681307790217e6	1.3584044320642797e6	1.3544627866178267e6	1.3528400521659686e6	1.3533107238668988e6	1.355711700896234e6	1.36094925932783e6	1.3511240784804388e6	1.3319684922898202e6	1.3110783316352407e6	1.288748875945107e6	1.2581355855012725e6	1.2256196135426788e6	1.1924426035485938e6	1.1591355865016347e6	1.1256958842650275e6	1.091985328826822e6	1.0580517573316796e6
1200.0	1.4301303205794399e6	1.4074945593203122e6	1.3901033879840558e6	1.3769646315134e6	1.3673789167353953e6	1.360816583394561e6	1.3568751620950988e6	1.355251174627629e6	1.3557187361379077e6	1.3581142955117517e6	1.3633451517125142e6	1.3535176935335598e6	1.3343634933477188e6	1.3134766053310004e6	1.2911511769851195e6	1.2605419341527165e6	1.2280307025180608e6	1.1948592182204e6	1.1615584927567223e6	1.128125899145294e6	1.094423351090867e6	1.0604987156440166e6
1201.0	1.4325327301652024e6	1.4098995314751635e6	1.3925112515721067e6	1.3793751951887677e6	1.3697916651489981e6	1.3632306921387399e6	1.3592894945701964e6	1.357664260627236e6	1.358128728522152e6	1.3605189010509392e6	1.365743094291998e6	1.3559133699104865e6	1.3367605470621134e6	1.315876915060698e6	1.293555495564231e6	1.2629502838888266e6	1.2304437748060573e6	1.197277796331042e6	1.1639833402369134e6	1.1305578302420755e6	1.0968632612102292e6	1.0629475297118954e6

